Depth and Representation in Vision Models

Deep learning models develop successive representations of their input in sequential layers, the last of which maps the final representation to the output. Here we investigate the informational content of these representations by observing the ability of convolutional image classification models to autoencode the model's input using embeddings existing in various layers. We find that the deeper the layer, the less accurate that layer's representation of the input is before training. Inaccurate representation results from non-uniqueness in which various distinct inputs give approximately the same embedding. Non-unique representation is a consequence of both exact and approximate non-invertibility of transformations present in the forward pass. Learning to classify natural images leads to an increase in representation clarity for early but not late layers, which instead form abstract images. Rather than simply selecting for features present in the input necessary for classification, deep layer representations are found to transform the input so that it matches representations of the training data such that arbitrary inputs are mapped to manifolds learned during training. This work provides support for the theory that the tasks of image recognition and input generation are inseparable even for models trained exclusively to classify.

==> images/figure_data.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
import pandas as pd 

iterations = [500, 1000, 1500, 2000, 2500, 3000, 3500, 4000, 4500, 5000] 
first_values =  [18.941370010375977, 18.889619827270508, 19.02992057800293, 18.94236946105957, 18.965404510498047, 18.991575241088867, 19.015727996826172, 18.909988403320312, 19.024057388305664, 18.937761306762695]
second_values = [11.580886840820312, 11.373140335083008, 11.439859390258789, 11.414445877075195, 11.417684555053711, 11.424674034118652, 11.348369598388672, 11.329737663269043, 11.341196060180664, 11.27836799621582]
third_values = [4.013678073883057, 3.0597190856933594, 2.6203887462615967, 2.2753491401672363, 2.1303915977478027, 1.885076642036438, 1.7712016105651855, 1.6737828254699707, 1.5645320415496826, 1.434395432472229]
fourth_values = [1.6934096813201904, 1.0818129777908325, 0.8032101988792419, 0.6535851359367371, 0.5542874336242676, 0.4974696636199951, 0.45025208592414856, 0.3951870799064636, 0.3590632975101471, 0.31898272037506104]

target_distance = [0.0133, 0.0082, 0.00554, 0.00449, 0.00384, 0.00328, 0.00283, 0.00252, 0.00225, 0.0021, 0.00193, 0.00176, 0.00164, 0.00153, 0.00147, 0.00135, 0.0013, 0.00124, 0.00112]
# iterations = [5500, 10500, 15500, 20500, 25500, 30500, 35500, 40500, 45500, 50500, 55500, 60500, 65500, 70500, 75500, 80500, 85500, 90500, 95500] 
distance = [11.580886840820312, 11.272241592407227, 11.37420654296875, 11.368876457214355, 11.383687019348145, 11.394184112548828, 11.32473373413086, 11.310219764709473, 11.32524299621582, 11.263059616088867, 11.347445487976074, 11.368228912353516, 11.272762298583984, 11.358930587768555, 11.37353229522705, 11.34368896484375, 11.335379600524902, 11.329279899597168, 11.411297798156738, 11.362751007080078]
plt.plot(iterations, target_distance, color='orange')
# plt.plot(iterations, second_values)
# plt.plot(iterations, third_values)
# plt.plot(iterations, fourth_values)

plt.scatter(iterations, target_distance, color='orange')
# plt.scatter(iterations, second_values)
# plt.scatter(iterations, third_values)
# plt.scatter(iterations, fourth_values)
plt.xlabel('Iterations')
plt.ylabel('L2 Distance from Target Input')
# plt.scatter(iterations, (first_values, second_values, third_values, fourth_values))
plt.show()
plt.close()

input_distances = [83361.35276574072, 463265.46784597, 432551.5426738846, 359235.6095547344, 383244.0989302926, 1363684.2701552578, 785068.8937145361, 653171.6414750946, 179844.98888992035, 506887.09547526, 717612.8329814913, 652188.1102345752, 1557063.0641216675, 674529.5190273412, 1148560.3444285467, 392238.21033141704, 431046.4287301398, 907860.5451704976, 667402.8649976556, 906133.6983932283, 481069.1702487767, 624939.9476386757, 365044.10939407087, 63523.05122218174, 114635.72597698616, 33772.38307988561, 205855.59417674798, 76376.12226061802, 496308.60229650984, 284225.23103055276, 545097.8691985711, 157411.82582729528, 938756.2317870025, 679206.7676678766, 486568.5811286957, 409869.5737411479, 590621.4756017296, 846199.7096462628, 384669.3277365343, 119132.01571186521, 101436.39410448274, 991246.3009448895, 655255.7898778688, 204274.83488733004, 117289.13484774747, 605190.3638024466, 760662.6859169105, 378082.50043992064, 252020.05780376558, 367147.69540340797, 1097595.2467303628, 60434.93154419858, 572801.5577954649, 185037.6423331215, 326185.58407776494, 815160.6398287691, 82554.4532106704, 727609.5545105365, 1091655.9935778428, 655621.1267851308, 1580147.7406553596, 406339.9748758381, 173082.52715331758, 543188.1569280782, 988423.046095355, 330473.642014758, 1061640.9666106186, 70857.01400895554, 669457.9923140397, 1289746.7839332053, 646657.9818225807, 133701.34006921612, 462485.00648930814, 791863.9550557911, 1638922.428002772, 70510.10343912173, 111662.31202994581, 249429.8531927359, 180286.3112871691, 156864.41440032053, 1465729.848722476, 961273.2755214812, 257314.25912463642, 372524.7077287034, 364086.117114685, 438132.97903306485, 839088.9643964831, 138296.5994137985, 50532.419425346794, 501137.9915972923, 87937.92174039563, 185683.05953954402, 199419.11014986943, 79080.93730884916, 23970.066299932983, 1049616.4153518346, 313049.95603068575, 199004.22667879422, 422669.17912228615, 538007.8127806442] 
output_distances = [0.04977652927248359, 0.0511208554627027, 0.04950932881020029, 0.050550262500140684, 0.04994585288352089, 0.05032804555861918, 0.05099537880361408, 0.05223026753573319, 0.0490800482227837, 0.050186118053377304, 0.049202541222437064, 0.04991350063973527, 0.05131622875005546, 0.04931141739088006, 0.0502944700687695, 0.0501997689727866, 0.04957793581727988, 0.050175549267442186, 0.049305361954507604, 0.04873478540475092, 0.048903813418427006, 0.04971110623924763, 0.04981065361136081, 0.0502873807061838, 0.05007631028909289, 0.05001823050992238, 0.05129260931076331, 0.049236622959554714, 0.05064525495561416, 0.0498238210583913, 0.05074288532599377, 0.0500877616655072, 0.05137485128191683, 0.05084183152251761, 0.0499646723025854, 0.050804101445914775, 0.0491200468466976, 0.049942764186420824, 0.05007696057901083, 0.04884309102015293, 0.05060539927271712, 0.049876909746694134, 0.04959937523689219, 0.0497437534353562, 0.05086338964297999, 0.05047278601862014, 0.05068743218256094, 0.05152657562750534, 0.05026114346279687, 0.049845380612940984, 0.05050981673414368, 0.050774673271705685, 0.049380648878219746, 0.05046956215030253, 0.048347716896879625, 0.05020128347766211, 0.0500022026251495, 0.04927014944233031, 0.050178520637377794, 0.050286325740916425, 0.050155473617007486, 0.050095165927958034, 0.04990536763200764, 0.050696365877403775, 0.049224319681042635, 0.04903512990237488, 0.05064334230059297, 0.05106092694678958, 0.050616969575852676, 0.0504184366373992, 0.05058906904047779, 0.049875681404403883, 0.050728155288929606, 0.051032105443882245, 0.04964580438724554, 0.05046153198615976, 0.05117906114937658, 0.04912385327626015, 0.0505501364853518, 0.05033199744665812, 0.050051964113437715, 0.049122139685912475, 0.05078078572644406, 0.04960005476649995, 0.05086991855806106, 0.050563450224935615, 0.050566594655653614, 0.05029819568928604, 0.04931760618724646, 0.050817693856567245, 0.051197941865519354, 0.04952058864794686, 0.05075783715736461, 0.05009485596025153, 0.05033878187791212, 0.0503519313276019, 0.05028386827571638, 0.048935870080861664, 0.051153158512915284, 0.051563432645243795]

# plt.figure(figsize=(1, 5))
# sns.set(rc={"figure.figsize":(7, 2)}) 
# s = sns.swarmplot(input_distances, color='red')
# s = sns.boxplot(input_distances)
# plt.tight_layout()
# plt.show()
# plt.boxplot(input_distances)
# plt.scatter(input_distances)
# plt.show()
# plt.close()


# distance = [171.942626953125, 119.87970733642578, 90.45545196533203, 78.61177062988281, 73.45329284667969, 70.54772186279297, 68.74628448486328, 67.56124114990234, 66.67144012451172, 66.05772399902344, 65.599365234375, 65.2571792602539, 64.9621810913086, 64.74028015136719, 64.5390396118164, 64.4033203125, 64.24467468261719, 64.12078857421875, 64.02069854736328, 63.96080780029297, 63.878082275390625, 63.86037826538086, 63.8206901550293, 63.77869415283203, 63.77516174316406, 63.74740982055664, 63.74693298339844, 63.730751037597656, 63.70064926147461, 63.68330001831055, 63.6709098815918, 63.65134811401367, 63.661216735839844, 63.63657760620117, 63.65528106689453, 63.63833236694336, 63.65046691894531, 63.65626525878906, 63.66130065917969, 63.65740203857422, 63.65815734863281, 63.69850540161133, 63.678062438964844, 63.694854736328125, 63.6993408203125, 63.71001434326172, 63.719398498535156, 63.73196029663086, 63.74198913574219, 63.76348114013672, 63.77149963378906, 63.773067474365234, 63.8137321472168, 63.82179260253906, 63.832767486572266, 63.87580871582031, 63.85246658325195, 63.8687629699707, 63.889278411865234, 63.915828704833984, 63.91256332397461, 63.942874908447266, 63.948875427246094, 63.958099365234375, 63.95884323120117, 63.95768356323242, 63.969749450683594, 63.98686599731445, 63.996395111083984, 64.02311706542969, 64.03912353515625, 64.04181671142578, 64.06202697753906, 64.0642318725586, 64.08148193359375, 64.10031127929688, 64.12652587890625, 64.15005493164062, 64.1497802734375, 64.16173553466797, 64.18780517578125, 64.17941284179688, 64.22099304199219, 64.21446990966797, 64.22187805175781, 64.2543716430664, 64.25867462158203, 64.26528930664062, 64.28009033203125, 64.28156280517578, 64.28954315185547, 64.30268859863281, 64.30854034423828, 64.31910705566406, 64.32555389404297, 64.354248046875, 64.36315155029297, 64.3667984008789, 64.36713409423828, 64.37574768066406, 64.39350128173828, 64.40029907226562, 64.40955352783203, 64.40621185302734, 64.41828155517578, 64.427001953125, 64.43316650390625, 64.43972778320312, 64.45374298095703, 64.46403503417969, 64.46746063232422, 64.47743225097656, 64.49161529541016, 64.51577758789062, 64.5077133178711, 64.520751953125, 64.52629089355469, 64.53330993652344, 64.53247833251953, 64.54378509521484, 64.54144287109375, 64.57564544677734, 64.57878875732422, 64.5749740600586, 64.59508514404297, 64.60163879394531, 64.61426544189453, 64.63340759277344, 64.62981414794922, 64.63253021240234, 64.64039611816406, 64.64279174804688, 64.65099334716797, 64.6500244140625, 64.66195678710938, 64.68281555175781, 64.68464660644531, 64.69243621826172, 64.70590209960938, 64.71402740478516, 64.72520446777344, 64.72675323486328, 64.73259735107422, 64.7327651977539, 64.7386474609375, 64.76324462890625, 64.769287109375, 64.75811004638672, 64.78202819824219, 64.77922058105469, 64.7901382446289, 64.81124114990234, 64.80028533935547, 64.81574249267578, 64.82511901855469, 64.82321166992188, 64.83679962158203, 64.85318756103516, 64.85523986816406, 64.85613250732422, 64.86692810058594, 64.87991333007812, 64.88933563232422, 64.89656066894531, 64.90628814697266, 64.9094009399414, 64.91377258300781, 64.92622375488281, 64.93122100830078, 64.93726348876953, 64.94071197509766, 64.95020294189453, 64.957275390625, 64.9613265991211, 64.95166778564453, 64.97602081298828, 64.97877502441406, 64.97982788085938, 64.97293853759766, 64.9896469116211, 64.98909759521484, 65.00469970703125, 65.00872802734375, 65.00891876220703, 65.01985931396484, 65.01644134521484, 65.02131652832031, 65.02640533447266, 65.03079986572266, 65.03631591796875, 65.03681182861328, 65.04975891113281, 65.0618896484375, 65.06233978271484, 65.06596374511719, 65.06636810302734, 65.07707214355469, 65.08536529541016, 65.07830810546875, 65.09219360351562, 65.10334777832031, 65.1079330444336, 65.11473846435547, 65.1138916015625, 65.12353515625, 65.127685546875, 65.13127899169922, 65.13831329345703, 65.14088439941406, 65.14681243896484, 65.1612319946289, 65.1591567993164, 65.1574935913086, 65.16122436523438, 65.18115234375, 65.17737579345703, 65.18599700927734, 65.18144989013672, 65.18187713623047, 65.1832275390625, 65.19446563720703, 65.19807434082031, 65.19505310058594, 65.1954574584961, 65.20487976074219, 65.20869445800781, 65.21894836425781, 65.22401428222656, 65.22179412841797, 65.22879028320312, 65.23770141601562, 65.23863220214844, 65.24826049804688, 65.2477798461914, 65.24720001220703, 65.25971984863281, 65.262939453125, 65.26677703857422, 65.26517486572266, 65.27415466308594, 65.27429962158203, 65.2867660522461, 65.29224395751953, 65.2837142944336, 65.28868103027344, 65.29341888427734, 65.302734375, 65.30219268798828, 65.30897521972656, 65.3102798461914, 65.31280517578125, 65.32024383544922, 65.31532287597656, 65.32648468017578, 65.32418823242188, 65.33018493652344, 65.33504486083984, 65.34062194824219, 65.34405517578125, 65.3423080444336, 65.34497833251953, 65.36042022705078, 65.35753631591797, 65.36499786376953, 65.36554718017578, 65.36934661865234, 65.3757095336914, 65.37948608398438, 65.38246154785156, 65.39585876464844, 65.39168548583984, 65.3952407836914, 65.40179443359375, 65.40514373779297, 65.40846252441406, 65.41474914550781, 65.4219970703125, 65.4207992553711, 65.42396545410156, 65.43122863769531, 65.43341827392578, 65.43254089355469, 65.43406677246094, 65.43789672851562, 65.44725799560547, 65.44563293457031, 65.45568084716797, 65.45853424072266, 65.46237182617188, 65.4647216796875, 65.46900177001953, 65.47151947021484, 65.47504425048828, 65.47770690917969, 65.48394012451172, 65.48764038085938, 65.48806762695312, 65.49105834960938, 65.4947738647461, 65.50096130371094, 65.50272369384766, 65.50978088378906, 65.51008605957031, 65.51654815673828, 65.51827239990234, 65.52355194091797, 65.52723693847656, 65.53026580810547, 65.53370666503906, 65.54066467285156, 65.54537200927734, 65.5488510131836, 65.54837036132812, 65.55445861816406, 65.5605697631836, 65.56661987304688, 65.56723022460938, 65.57048034667969, 65.57553100585938, 65.57522583007812, 65.57783508300781, 65.5836410522461, 65.5833511352539, 65.58723449707031, 65.59268188476562, 65.59508514404297, 65.6009292602539, 65.60305786132812, 65.60700225830078, 65.60926818847656, 65.61420440673828, 65.6147232055664, 65.6188735961914, 65.62104034423828, 65.62545776367188, 65.62804412841797, 65.62918090820312, 65.63431549072266, 65.63851928710938, 65.64266967773438, 65.64422607421875, 65.65007019042969, 65.65351104736328, 65.6551513671875, 65.65834045410156, 65.65790557861328, 65.66022491455078, 65.66604614257812, 65.66967010498047, 65.67112731933594, 65.67691040039062, 65.67928314208984, 65.682861328125, 65.68737030029297, 65.6902847290039, 65.69046783447266, 65.6932601928711, 65.69574737548828, 65.69937133789062, 65.7012710571289, 65.70199584960938, 65.70596313476562, 65.70909118652344, 65.71026611328125, 65.71167755126953, 65.71485900878906, 65.71609497070312, 65.7186050415039, 65.72187042236328, 65.72358703613281, 65.72792053222656, 65.72926330566406, 65.7319564819336, 65.73448181152344, 65.7363510131836, 65.73693084716797, 65.7415542602539, 65.74313354492188, 65.7439956665039, 65.74772644042969, 65.7484359741211, 65.75007629394531, 65.75196838378906, 65.75572204589844, 65.75678253173828, 65.75920104980469, 65.76162719726562, 65.76331329345703, 65.76512908935547, 65.76648712158203, 65.76921081542969, 65.77165985107422, 65.7735595703125, 65.77631378173828, 65.77864074707031, 65.77974700927734, 65.78164672851562, 65.78350067138672, 65.78490447998047, 65.78649139404297, 65.78855895996094, 65.78938293457031, 65.789794921875, 65.7920150756836, 65.79402160644531, 65.79503631591797, 65.79721069335938, 65.79840087890625, 65.80054473876953, 65.80155944824219, 65.80379486083984, 65.8048095703125, 65.80633544921875, 65.8077392578125, 65.81006622314453, 65.81078338623047, 65.81209564208984, 65.8132553100586, 65.81594848632812, 65.81707763671875, 65.81897735595703, 65.82015228271484, 65.82158660888672, 65.82377624511719, 65.82538604736328, 65.82709503173828, 65.82813262939453, 65.82991790771484, 65.83089447021484, 65.83208465576172, 65.83392333984375, 65.83521270751953, 65.83644104003906, 65.83775329589844, 65.83897399902344, 65.84081268310547, 65.84149169921875, 65.84249114990234, 65.84376525878906, 65.8443603515625, 65.8454818725586, 65.84696960449219, 65.84770202636719, 65.84888458251953, 65.85005187988281, 65.8507080078125, 65.85257720947266, 65.8534164428711, 65.85462951660156, 65.85554504394531, 65.85663604736328, 65.85746002197266, 65.85807800292969, 65.85901641845703, 65.85994720458984, 65.86075592041016, 65.86168670654297, 65.86241149902344, 65.86319732666016, 65.86381530761719, 65.86465454101562, 65.8653335571289, 65.86600494384766, 65.86650848388672, 65.866943359375, 65.86736297607422, 65.86785888671875, 65.86817932128906, 65.86861419677734, 65.86894989013672, 65.86929321289062, 65.86975860595703, 65.87016296386719, 65.87047576904297, 65.87112426757812, 65.871337890625, 65.87168884277344, 65.87203979492188, 65.87240600585938, 65.87261962890625, 65.8729019165039, 65.87322235107422, 65.87345123291016, 65.87373352050781, 65.87393951416016, 65.8741455078125, 65.87435150146484, 65.87456512451172, 65.87469482421875, 65.87486267089844, 65.87504577636719, 65.8751449584961, 65.87530517578125, 65.87543487548828, 65.87553405761719, 65.87561798095703, 65.87569427490234, 65.87574768066406, 65.87578582763672]
# distance = [71.11418151855469, 34.0888671875, 15.519327163696289, 10.48198413848877, 9.02531623840332, 8.231881141662598, 7.778878688812256, 7.4614691734313965, 7.202798366546631, 7.001232147216797, 6.876094818115234, 6.757364749908447, 6.663230895996094, 6.563366413116455, 6.472726821899414, 6.4200592041015625, 6.321416854858398, 6.266928672790527, 6.240723609924316, 6.1595540046691895, 6.1459126472473145, 6.061845779418945, 6.025684833526611, 6.01550817489624, 5.9530792236328125, 5.914521217346191, 5.87864875793457, 5.869927883148193, 5.835375785827637, 5.813315391540527, 5.7386980056762695, 5.731937885284424, 5.723449230194092, 5.674820423126221, 5.680407524108887, 5.6690216064453125, 5.60659122467041, 5.573918342590332, 5.562507152557373, 5.550455570220947, 5.539328575134277, 5.524991989135742, 5.496410369873047, 5.484984874725342, 5.447742462158203, 5.433862686157227, 5.41356897354126, 5.409798622131348, 5.390865325927734, 5.374972820281982, 5.320446968078613, 5.331645965576172, 5.327925682067871, 5.329146385192871, 5.299696445465088, 5.266111850738525, 5.273918628692627, 5.253281116485596, 5.234234809875488, 5.224303245544434, 5.21876859664917, 5.2036452293396, 5.210749626159668, 5.19785737991333, 5.163550853729248, 5.1562113761901855, 5.142505645751953, 5.120335102081299, 5.098233222961426, 5.099730968475342, 5.091419219970703, 5.06997013092041, 5.0502848625183105, 5.063016414642334, 5.041061878204346, 5.024179935455322, 5.018246173858643, 4.97611665725708, 4.983062267303467, 4.984631538391113, 4.954858779907227, 4.960022926330566, 4.928448677062988, 4.913646221160889, 4.906802177429199, 4.884644031524658, 4.886664390563965, 4.892313003540039, 4.872659683227539, 4.868239402770996, 4.849007606506348, 4.846753120422363, 4.813817024230957, 4.821925163269043, 4.817440986633301, 4.7727155685424805, 4.782840728759766, 4.756920337677002, 4.794835090637207, 4.765777587890625, 4.7224578857421875, 4.727663040161133, 4.7222900390625, 4.701629638671875, 4.683588027954102, 4.685706615447998, 4.682097434997559, 4.664496898651123, 4.665396213531494, 4.674983024597168, 4.652419090270996, 4.634962558746338, 4.621973991394043, 4.602352142333984, 4.605221271514893, 4.59732723236084, 4.595329761505127, 4.584763050079346, 4.5420823097229, 4.551304817199707, 4.545897006988525, 4.521440505981445, 4.5267653465271, 4.503532886505127, 4.494742393493652, 4.505612373352051, 4.500215530395508, 4.457521438598633, 4.48984956741333, 4.4603590965271, 4.430273056030273, 4.446475505828857, 4.429336071014404, 4.4218034744262695, 4.408274173736572, 4.393500804901123, 4.389742851257324, 4.406397819519043, 4.374404430389404, 4.358114719390869, 4.3474812507629395, 4.33499002456665, 4.327953338623047, 4.327884674072266, 4.320933818817139, 4.294577121734619, 4.300451755523682, 4.305793285369873, 4.270216941833496, 4.269020080566406, 4.282473087310791, 4.2636332511901855, 4.244776248931885, 4.232870101928711, 4.214238166809082, 4.225440979003906, 4.211734771728516, 4.206906318664551, 4.203916072845459, 4.186786651611328, 4.1741485595703125, 4.158506870269775, 4.173074245452881, 4.154007911682129, 4.1414690017700195, 4.135507583618164, 4.129868507385254, 4.127103805541992, 4.12775182723999, 4.109377384185791, 4.103658676147461, 4.071394920349121, 4.077284336090088, 4.054754734039307, 4.076625823974609, 4.057832717895508, 4.049922943115234, 4.0318827629089355, 4.025816440582275, 4.018048286437988, 4.005439758300781, 4.017184257507324, 3.999241590499878, 3.9900858402252197, 3.9734530448913574, 3.966257333755493, 3.9560577869415283, 3.9472782611846924, 3.9524948596954346, 3.941632032394409, 3.92887806892395, 3.9280333518981934, 3.919375419616699, 3.9084861278533936, 3.909097909927368, 3.881192922592163, 3.885784149169922, 3.8777618408203125, 3.8639583587646484, 3.8600587844848633, 3.847196578979492, 3.842900037765503, 3.8308920860290527, 3.822591543197632, 3.8213446140289307, 3.799192428588867, 3.8010618686676025, 3.7836408615112305, 3.7843170166015625, 3.7875614166259766, 3.7761073112487793, 3.7671689987182617, 3.7553930282592773, 3.7449357509613037, 3.7322139739990234, 3.7390410900115967, 3.728692054748535, 3.72619366645813, 3.7009010314941406, 3.709029197692871, 3.7106971740722656, 3.6969070434570312, 3.6767570972442627, 3.6742465496063232, 3.6638665199279785, 3.673893451690674, 3.654228448867798, 3.6417112350463867, 3.640964984893799, 3.6284475326538086, 3.627671718597412, 3.619316816329956, 3.6081109046936035, 3.5877931118011475, 3.6034655570983887, 3.5681874752044678, 3.569425344467163, 3.573518991470337, 3.5626115798950195, 3.5502400398254395, 3.5420637130737305, 3.5339527130126953, 3.5292813777923584, 3.521454334259033, 3.526808738708496, 3.517720937728882, 3.501023769378662, 3.503523826599121, 3.4936025142669678, 3.489633083343506, 3.488629102706909, 3.461158037185669, 3.459047555923462, 3.4561736583709717, 3.440455913543701, 3.440243721008301, 3.4342947006225586, 3.4284324645996094, 3.4183998107910156, 3.4174997806549072, 3.4071667194366455, 3.4067223072052, 3.3925657272338867, 3.3894572257995605, 3.384140729904175, 3.3777763843536377, 3.359492063522339, 3.3656435012817383, 3.3573639392852783, 3.348513126373291, 3.3486552238464355, 3.341526508331299, 3.338690996170044, 3.321286916732788, 3.325869560241699, 3.312375545501709, 3.312669277191162, 3.303610324859619, 3.3004822731018066, 3.289510488510132, 3.2803640365600586, 3.2771694660186768, 3.2734153270721436, 3.2767839431762695, 3.254979133605957, 3.254441499710083, 3.2484290599823, 3.233826160430908, 3.2407827377319336, 3.229567050933838, 3.2273261547088623, 3.224897623062134, 3.216512441635132, 3.2129359245300293, 3.20683217048645, 3.19826340675354, 3.192798614501953, 3.1879239082336426, 3.182713270187378, 3.1782543659210205, 3.172605037689209, 3.1642119884490967, 3.163032054901123, 3.1561520099639893, 3.150763750076294, 3.147012710571289, 3.14045786857605, 3.1377246379852295, 3.1267201900482178, 3.130713701248169, 3.119835615158081, 3.113187551498413, 3.115834951400757, 3.1067311763763428, 3.0991225242614746, 3.0915639400482178, 3.09063458442688, 3.0863583087921143, 3.0804669857025146, 3.0756113529205322, 3.0741312503814697, 3.0657577514648438, 3.062990188598633, 3.0576069355010986, 3.054394006729126, 3.0472376346588135, 3.046161651611328, 3.0408267974853516, 3.0352187156677246, 3.03251314163208, 3.0233561992645264, 3.0228846073150635, 3.015855550765991, 3.0163984298706055, 3.0112080574035645, 3.0066299438476562, 2.9988856315612793, 2.9971837997436523, 2.99430775642395, 2.9914674758911133, 2.9883084297180176, 2.9787211418151855, 2.97475266456604, 2.974034547805786, 2.9693284034729004, 2.96457839012146, 2.962109088897705, 2.957700490951538, 2.952596664428711, 2.945995330810547, 2.943687915802002, 2.944287061691284, 2.9411730766296387, 2.9335248470306396, 2.927227258682251, 2.9244167804718018, 2.9211297035217285, 2.9184622764587402, 2.9173054695129395, 2.9137935638427734, 2.905780076980591, 2.9056010246276855, 2.901942729949951, 2.899231433868408, 2.894185781478882, 2.890150547027588, 2.8905985355377197, 2.8850483894348145, 2.8791301250457764, 2.8787879943847656, 2.875431776046753, 2.8699049949645996, 2.86916184425354, 2.8634941577911377, 2.8614108562469482, 2.861098527908325, 2.8563392162323, 2.8518450260162354, 2.8507730960845947, 2.8445045948028564, 2.8442845344543457, 2.840747117996216, 2.8384029865264893, 2.8336844444274902, 2.8338942527770996, 2.827453851699829, 2.826107978820801, 2.8242828845977783, 2.8222720623016357, 2.819188356399536, 2.816127061843872, 2.8153398036956787, 2.810675621032715, 2.809990882873535, 2.8077685832977295, 2.8035569190979004, 2.8017771244049072, 2.798006296157837, 2.7960917949676514, 2.7933542728424072, 2.792705774307251, 2.7910892963409424, 2.7866370677948, 2.7855608463287354, 2.7852537631988525, 2.780751943588257, 2.780442237854004, 2.778752088546753, 2.775301456451416, 2.7721354961395264, 2.770498275756836, 2.769848108291626, 2.7688770294189453, 2.7651634216308594, 2.764599323272705, 2.7619612216949463, 2.7610018253326416, 2.759204626083374, 2.7567570209503174, 2.7560250759124756, 2.7539596557617188, 2.752318859100342, 2.75054931640625, 2.749380350112915, 2.747657299041748, 2.7465014457702637, 2.745150089263916, 2.743443727493286, 2.742694139480591, 2.741089105606079, 2.739856719970703, 2.7383675575256348, 2.736934185028076, 2.7359237670898438, 2.735515594482422, 2.7332777976989746, 2.732738494873047, 2.7313172817230225, 2.730128526687622, 2.7294774055480957, 2.7283685207366943, 2.727189540863037, 2.7263898849487305, 2.725006341934204, 2.7244293689727783, 2.72328782081604, 2.722724199295044, 2.721682548522949, 2.720538854598999, 2.7205402851104736, 2.7195703983306885, 2.718330144882202, 2.7180323600769043, 2.717351198196411, 2.716773271560669, 2.716326951980591, 2.7157607078552246, 2.7151899337768555, 2.7145493030548096, 2.7142751216888428, 2.713515520095825, 2.7130064964294434, 2.7127315998077393, 2.712144613265991, 2.711559295654297, 2.711221933364868, 2.710787534713745, 2.7105462551116943, 2.7102537155151367, 2.7099132537841797, 2.709657669067383, 2.709311008453369, 2.709184169769287, 2.7090542316436768, 2.708780527114868, 2.7087271213531494, 2.708550453186035, 2.708568572998047, 2.7084624767303467, 2.7083232402801514, 2.7083234786987305, 2.7082841396331787, 2.708287239074707, 2.7082715034484863, 2.708284378051758, 2.7082417011260986, 2.708340883255005, 2.7083539962768555, 2.7084169387817383, 2.708442449569702, 2.708486795425415, 2.7085702419281006, 2.708624839782715, 2.7086844444274902, 2.7087318897247314, 2.7087931632995605, 2.708838701248169, 2.708874464035034, 2.70890212059021]

# distance = [65.9384994506836, 63.73100662231445, 63.2980842590332, 63.35060501098633, 63.427268981933594, 63.53166580200195, 63.62418746948242, 63.74789810180664, 63.88493728637695, 63.9993782043457, 64.0972900390625, 64.14344024658203, 64.21004486083984, 64.31426239013672, 64.39440155029297, 64.50230407714844, 64.53229522705078, 64.63601684570312, 64.69155883789062, 64.7361068725586, 64.76815032958984, 64.82693481445312, 64.85536193847656, 64.8607406616211, 64.91864013671875, 64.93545532226562, 64.97647094726562, 65.01534271240234, 65.03382110595703, 65.09534454345703, 65.12158203125, 65.14863586425781, 65.18392944335938, 65.20925903320312, 65.2417984008789, 65.23838806152344, 65.27800750732422, 65.29063415527344, 65.3454360961914, 65.36316680908203, 65.38258361816406, 65.38526916503906, 65.40850830078125, 65.41449737548828, 65.42158508300781, 65.44001770019531, 65.46825408935547, 65.44570922851562, 65.4883804321289, 65.50321960449219, 65.51764678955078, 65.5427474975586, 65.5418701171875, 65.55797576904297, 65.5981674194336, 65.61341094970703, 65.64569854736328, 65.63603210449219, 65.66724395751953, 65.67840576171875, 65.69270324707031, 65.72457885742188, 65.72947692871094, 65.75530242919922, 65.74314880371094, 65.77769470214844, 65.78345489501953, 65.79379272460938, 65.80648803710938, 65.84031677246094, 65.8398208618164, 65.81928253173828, 65.83422088623047, 65.82820129394531, 65.83509826660156, 65.84703063964844, 65.8421401977539, 65.87202453613281, 65.87427520751953, 65.88488006591797, 65.88603973388672, 65.87725067138672, 65.869873046875, 65.8624496459961, 65.88272857666016, 65.87777709960938, 65.8707504272461, 65.8746109008789, 65.88115692138672, 65.86801147460938, 65.88084411621094, 65.89717102050781, 65.87879180908203, 65.88375854492188, 65.90298461914062, 65.90306854248047, 65.89591979980469, 65.92118835449219, 65.91891479492188, 65.94115447998047, 65.93421173095703, 65.92997741699219, 65.94513702392578, 65.94193267822266, 65.95275115966797, 65.95008850097656, 65.97315216064453, 65.97679138183594, 65.97771453857422, 65.99225616455078, 66.00043487548828, 66.00553894042969, 66.00529479980469, 66.00433349609375, 65.99847412109375, 66.01708984375, 66.02528381347656, 66.01930236816406, 66.02493286132812, 66.0179214477539, 66.01338958740234, 66.01631164550781, 66.01750183105469, 66.02510070800781, 66.03535461425781, 66.02112579345703, 66.04193878173828, 66.05008697509766, 66.05015563964844, 66.0571517944336, 66.0545425415039, 66.0550308227539, 66.05939483642578, 66.05157470703125, 66.05865478515625, 66.05604553222656, 66.05521392822266, 66.0601806640625, 66.06228637695312, 66.05564880371094, 66.07511138916016, 66.0835189819336, 66.07125854492188, 66.05528259277344, 66.06409454345703, 66.07213592529297, 66.07157135009766, 66.0816650390625, 66.08177947998047, 66.07860565185547, 66.08293151855469, 66.08670806884766, 66.09186553955078, 66.10223388671875, 66.10093688964844, 66.11087799072266, 66.11743927001953, 66.12137603759766, 66.12155151367188, 66.13426208496094, 66.13981628417969, 66.13680267333984, 66.13595581054688, 66.14617156982422, 66.1409912109375, 66.15486907958984, 66.15750122070312, 66.1589126586914, 66.15872192382812, 66.17676544189453, 66.17742919921875, 66.19239044189453, 66.18710327148438, 66.18904876708984, 66.1906967163086, 66.19808197021484, 66.21398162841797, 66.20023345947266, 66.20250701904297, 66.20848083496094, 66.21255493164062, 66.21692657470703, 66.20767211914062, 66.20711517333984, 66.22377014160156, 66.22065734863281, 66.23790740966797, 66.2271499633789, 66.24207305908203, 66.23318481445312, 66.24635314941406, 66.24844360351562, 66.24037170410156, 66.24992370605469, 66.25055694580078, 66.24884796142578, 66.26335906982422, 66.25556182861328, 66.26769256591797, 66.27302551269531, 66.26676177978516, 66.26747131347656, 66.26066589355469, 66.2688217163086, 66.27421569824219, 66.26626586914062, 66.272705078125, 66.27957153320312, 66.27937316894531, 66.28004455566406, 66.28276062011719, 66.279052734375, 66.28575134277344, 66.28652954101562, 66.29292297363281, 66.301513671875, 66.29421997070312, 66.29805755615234, 66.30715942382812, 66.30732727050781, 66.30896759033203, 66.31544494628906, 66.3125991821289, 66.31269073486328, 66.31511688232422, 66.31414794921875, 66.31246185302734, 66.30857849121094, 66.3094711303711, 66.31254577636719, 66.31474304199219, 66.32376098632812, 66.31587219238281, 66.31089782714844, 66.31753540039062, 66.32025146484375, 66.32206726074219, 66.32997131347656, 66.3247299194336, 66.32364654541016, 66.33416748046875, 66.33614349365234, 66.3381118774414, 66.34681701660156, 66.3389892578125, 66.35107421875, 66.35484313964844, 66.35389709472656, 66.35749053955078, 66.3571548461914, 66.36078643798828, 66.36527252197266, 66.37305450439453, 66.36316680908203, 66.36969757080078, 66.37480163574219, 66.37206268310547, 66.3777084350586, 66.37313842773438, 66.37808227539062, 66.37797546386719, 66.38442993164062, 66.3857192993164, 66.3878173828125, 66.3877182006836, 66.39012908935547, 66.3917007446289, 66.38445281982422, 66.38687896728516, 66.38420867919922, 66.39875793457031, 66.40187072753906, 66.40258026123047, 66.39939880371094, 66.40089416503906, 66.40435028076172, 66.40274047851562, 66.4106216430664, 66.41255187988281, 66.4153060913086, 66.41663360595703, 66.41920471191406, 66.41178131103516, 66.4207763671875, 66.41947937011719, 66.4209976196289, 66.41643524169922, 66.4260482788086, 66.42085266113281, 66.42547607421875, 66.4254379272461, 66.42898559570312, 66.42523193359375, 66.42890930175781, 66.43721771240234, 66.43941497802734, 66.44277954101562, 66.44499969482422, 66.45368194580078, 66.45306396484375, 66.46116638183594, 66.46208953857422, 66.46302032470703, 66.46762084960938, 66.47331237792969, 66.47270202636719, 66.48130798339844, 66.48452758789062, 66.48039245605469, 66.48582458496094, 66.4870834350586, 66.49413299560547, 66.50165557861328, 66.50751495361328, 66.50325012207031, 66.5084228515625, 66.51203918457031, 66.51908111572266, 66.52171325683594, 66.52600860595703, 66.53184509277344, 66.5367431640625, 66.53675842285156, 66.53813934326172, 66.54352569580078, 66.54499816894531, 66.54979705810547, 66.54927825927734, 66.5541763305664, 66.55342102050781, 66.55684661865234, 66.5655746459961, 66.56954193115234, 66.57597351074219, 66.58123779296875, 66.58688354492188, 66.58782196044922, 66.59192657470703, 66.5933609008789, 66.59580993652344, 66.60005187988281, 66.60368347167969, 66.60828399658203, 66.60769653320312, 66.60958862304688, 66.61178588867188, 66.6116714477539, 66.61853790283203, 66.61613464355469, 66.6215591430664, 66.62532806396484, 66.6266098022461, 66.6288833618164, 66.63260650634766, 66.63372039794922, 66.63480377197266, 66.63739776611328, 66.63793182373047, 66.64328002929688, 66.64584350585938, 66.64622497558594, 66.64889526367188, 66.65299224853516, 66.65320587158203, 66.65434265136719, 66.65387725830078, 66.65739440917969, 66.66010284423828, 66.66162109375, 66.66436004638672, 66.66603088378906, 66.667236328125, 66.66898345947266, 66.67058563232422, 66.67535400390625, 66.67594146728516, 66.67792510986328, 66.68154907226562, 66.68525695800781, 66.68695831298828, 66.69136047363281, 66.69389343261719, 66.69723510742188, 66.69853210449219, 66.7018051147461, 66.7062759399414, 66.70683288574219, 66.70844268798828, 66.71016693115234, 66.71145629882812, 66.7131576538086, 66.71534729003906, 66.71893310546875, 66.72167205810547, 66.72203063964844, 66.72440338134766, 66.72579956054688, 66.72759246826172, 66.73049926757812, 66.729736328125, 66.73414611816406, 66.73503112792969, 66.73689270019531, 66.73945617675781, 66.7403564453125, 66.74244689941406, 66.74369812011719, 66.74467468261719, 66.74637603759766, 66.74720764160156, 66.74978637695312, 66.752197265625, 66.75275421142578, 66.75399017333984, 66.75604248046875, 66.7560806274414, 66.75804138183594, 66.76045227050781, 66.76138305664062, 66.7635269165039, 66.76619720458984, 66.76815032958984, 66.76905822753906, 66.7721939086914, 66.77440643310547, 66.7765884399414, 66.77849578857422, 66.78011322021484, 66.78240966796875, 66.78353118896484, 66.78559875488281, 66.78711700439453, 66.7885971069336, 66.79048156738281, 66.7912368774414, 66.79265594482422, 66.79486083984375, 66.79590606689453, 66.79764556884766, 66.79817962646484, 66.798583984375, 66.79930877685547, 66.80148315429688, 66.8022689819336, 66.80350494384766, 66.80448150634766, 66.80581665039062, 66.80705261230469, 66.80831146240234, 66.8093032836914, 66.81085968017578, 66.81190490722656, 66.81327056884766, 66.81420135498047, 66.81536865234375, 66.81672668457031, 66.81712341308594, 66.81784057617188, 66.81840515136719, 66.81934356689453, 66.82010650634766, 66.82128143310547, 66.8218002319336, 66.8226089477539, 66.82308959960938, 66.82373046875, 66.82422637939453, 66.8249282836914, 66.82565307617188, 66.82611846923828, 66.82697296142578, 66.82746887207031, 66.8279037475586, 66.82877349853516, 66.82939910888672, 66.82958221435547, 66.82986450195312, 66.83036804199219, 66.83090209960938, 66.83131408691406, 66.83165740966797, 66.83194732666016, 66.83223724365234, 66.83263397216797, 66.83293151855469, 66.83340454101562, 66.8336410522461, 66.83377838134766, 66.83409118652344, 66.83434295654297, 66.83451080322266, 66.83470153808594, 66.83477020263672, 66.83489990234375, 66.8349609375, 66.83502960205078, 66.83504486083984, 66.83505249023438, 66.83504486083984]
# distance = [7.109103679656982, 6.277554512023926, 5.944396018981934, 5.780767440795898, 5.681568622589111, 5.558294773101807, 5.477628231048584, 5.468132495880127, 5.398736476898193, 5.363252639770508, 5.317797660827637, 5.298092365264893, 5.276412487030029, 5.209014892578125, 5.219058036804199, 5.189425945281982, 5.171707630157471, 5.1823859214782715, 5.145451068878174, 5.07997465133667, 5.0844316482543945, 5.068097114562988, 5.091832637786865, 5.030190467834473, 5.015077590942383, 5.003439903259277, 5.021843433380127, 4.985663890838623, 4.969433784484863, 4.979762077331543, 4.952371120452881, 4.917655944824219, 4.947798252105713, 4.896974086761475, 4.902745246887207, 4.859060287475586, 4.853436470031738, 4.837296962738037, 4.825684547424316, 4.823305130004883, 4.808249473571777, 4.8243560791015625, 4.789363384246826, 4.772657871246338, 4.741443634033203, 4.74192476272583, 4.696629047393799, 4.778619289398193, 4.692363262176514, 4.707713603973389, 4.674543857574463, 4.659122943878174, 4.641551494598389, 4.663660526275635, 4.643613815307617, 4.645895957946777, 4.63239860534668, 4.625924587249756, 4.604289531707764, 4.5771164894104, 4.59483528137207, 4.574740886688232, 4.531047344207764, 4.5352559089660645, 4.554326057434082, 4.531286239624023, 4.522446155548096, 4.513154029846191, 4.509446144104004, 4.491348743438721, 4.498833179473877, 4.474024295806885, 4.459420680999756, 4.429062366485596, 4.448409557342529, 4.421539306640625, 4.41468620300293, 4.424456596374512, 4.409169673919678, 4.412833213806152, 4.390347957611084, 4.3570051193237305, 4.370054244995117, 4.342057704925537, 4.345548629760742, 4.3385701179504395, 4.32673454284668, 4.310697078704834, 4.326452255249023, 4.302755832672119, 4.310967445373535, 4.280722618103027, 4.270084381103516, 4.266315937042236, 4.259579181671143, 4.258761405944824, 4.238887786865234, 4.204870700836182, 4.228977680206299, 4.233362674713135, 4.215690612792969, 4.199970245361328, 4.174386024475098, 4.182119846343994, 4.154644966125488, 4.164190292358398, 4.146522045135498, 4.141098499298096, 4.131504535675049, 4.125734329223633, 4.1063432693481445, 4.109719753265381, 4.111843585968018, 4.066333770751953, 4.08500862121582, 4.0473151206970215, 4.032215118408203, 4.045649528503418, 4.048640727996826, 4.007430553436279, 4.013928413391113, 4.003457546234131, 4.000473499298096, 4.001095771789551, 3.991891860961914, 4.013077259063721, 3.9531917572021484, 3.954254627227783, 3.962338447570801, 3.9365742206573486, 3.9459102153778076, 3.916767120361328, 3.9112932682037354, 3.908503293991089, 3.9032480716705322, 3.9031829833984375, 3.9052183628082275, 3.8934459686279297, 3.8580408096313477, 3.858193874359131, 3.85080885887146, 3.831493854522705, 3.8438498973846436, 3.8157005310058594, 3.818228006362915, 3.8084232807159424, 3.8009257316589355, 3.783039093017578, 3.7710773944854736, 3.7725329399108887, 3.7732224464416504, 3.759934186935425, 3.765101432800293, 3.7342069149017334, 3.732802152633667, 3.721876859664917, 3.710115432739258, 3.701805353164673, 3.6980350017547607, 3.6858859062194824, 3.685368061065674, 3.6889374256134033, 3.6756255626678467, 3.6545135974884033, 3.659965753555298, 3.6386759281158447, 3.6389644145965576, 3.6313090324401855, 3.6261250972747803, 3.624321222305298, 3.605259418487549, 3.5885002613067627, 3.591538190841675, 3.5683045387268066, 3.5702829360961914, 3.539303779602051, 3.548725128173828, 3.5453248023986816, 3.5610055923461914, 3.5439722537994385, 3.52069354057312, 3.5249688625335693, 3.5052905082702637, 3.5068111419677734, 3.498016119003296, 3.4841108322143555, 3.4570395946502686, 3.471999168395996, 3.4746735095977783, 3.437579393386841, 3.4353761672973633, 3.436537504196167, 3.4261977672576904, 3.429623603820801, 3.419220447540283, 3.402719497680664, 3.401294231414795, 3.3792946338653564, 3.3742120265960693, 3.348900556564331, 3.36423921585083, 3.348052740097046, 3.345215320587158, 3.3295633792877197, 3.3255527019500732, 3.3255057334899902, 3.3269009590148926, 3.309870481491089, 3.290360450744629, 3.296191930770874, 3.2792961597442627, 3.2888717651367188, 3.2804057598114014, 3.2597124576568604, 3.2487456798553467, 3.260021686553955, 3.2456071376800537, 3.231107473373413, 3.2206528186798096, 3.200707197189331, 3.1999340057373047, 3.200627565383911, 3.1914985179901123, 3.192903995513916, 3.1828620433807373, 3.1619198322296143, 3.165734052658081, 3.132920026779175, 3.1393654346466064, 3.130521774291992, 3.1391701698303223, 3.1158554553985596, 3.128343343734741, 3.105107545852661, 3.090059995651245, 3.0809528827667236, 3.0881612300872803, 3.0788474082946777, 3.070596694946289, 3.070692300796509, 3.0601041316986084, 3.0336551666259766, 3.0275442600250244, 3.0200462341308594, 3.0227115154266357, 3.0240931510925293, 2.9899649620056152, 3.0037968158721924, 2.9852592945098877, 2.9856691360473633, 2.9766783714294434, 2.9720077514648438, 2.9584639072418213, 2.9576406478881836, 2.943371295928955, 2.945725202560425, 2.935966968536377, 2.914233684539795, 2.9247090816497803, 2.9125773906707764, 2.896199941635132, 2.898841619491577, 2.8949451446533203, 2.8825161457061768, 2.8802502155303955, 2.8611607551574707, 2.855684280395508, 2.843371629714966, 2.8444175720214844, 2.842405319213867, 2.8271570205688477, 2.8265388011932373, 2.8173365592956543, 2.8061578273773193, 2.81028413772583, 2.790647506713867, 2.7926650047302246, 2.788137674331665, 2.7758500576019287, 2.7601428031921387, 2.7665135860443115, 2.7562406063079834, 2.7427172660827637, 2.739011526107788, 2.73602557182312, 2.7245125770568848, 2.7223355770111084, 2.711599588394165, 2.707914113998413, 2.7036869525909424, 2.698437213897705, 2.6794443130493164, 2.6800293922424316, 2.672349214553833, 2.671886682510376, 2.6625943183898926, 2.647427558898926, 2.646942138671875, 2.6380207538604736, 2.630272626876831, 2.6206564903259277, 2.6350340843200684, 2.6160922050476074, 2.610750198364258, 2.6008951663970947, 2.6044085025787354, 2.587160110473633, 2.582472562789917, 2.5861682891845703, 2.5730297565460205, 2.575974225997925, 2.5559942722320557, 2.548544406890869, 2.5537939071655273, 2.54301381111145, 2.5340797901153564, 2.530754327774048, 2.5253143310546875, 2.5213375091552734, 2.506641149520874, 2.5069825649261475, 2.498866081237793, 2.5016613006591797, 2.495037794113159, 2.485496997833252, 2.4763448238372803, 2.4723751544952393, 2.467959403991699, 2.457021713256836, 2.464871644973755, 2.4458858966827393, 2.443166971206665, 2.443922758102417, 2.437931776046753, 2.4272305965423584, 2.4230597019195557, 2.416195869445801, 2.415379762649536, 2.4045403003692627, 2.400144577026367, 2.393855571746826, 2.391031265258789, 2.3770639896392822, 2.3779971599578857, 2.3747832775115967, 2.3699951171875, 2.3626790046691895, 2.3598520755767822, 2.3494973182678223, 2.35180926322937, 2.342545747756958, 2.341747760772705, 2.3311593532562256, 2.3267204761505127, 2.3233516216278076, 2.321054697036743, 2.31488037109375, 2.3062901496887207, 2.304633617401123, 2.299576759338379, 2.2963757514953613, 2.2920496463775635, 2.2843141555786133, 2.281825542449951, 2.273820161819458, 2.273662805557251, 2.2690072059631348, 2.2672688961029053, 2.259243965148926, 2.2569363117218018, 2.2485570907592773, 2.245964288711548, 2.2386653423309326, 2.2376866340637207, 2.232959032058716, 2.233011484146118, 2.227762222290039, 2.2212350368499756, 2.218003273010254, 2.216970682144165, 2.2104203701019287, 2.2037601470947266, 2.201174020767212, 2.198221445083618, 2.197014093399048, 2.1926991939544678, 2.1864125728607178, 2.1854567527770996, 2.1824045181274414, 2.1762704849243164, 2.1721432209014893, 2.1732819080352783, 2.16679048538208, 2.16501784324646, 2.158869743347168, 2.1560683250427246, 2.1522247791290283, 2.1505563259124756, 2.147714376449585, 2.143352508544922, 2.139435291290283, 2.1365866661071777, 2.133666515350342, 2.129970073699951, 2.130023717880249, 2.124999761581421, 2.1223714351654053, 2.119335651397705, 2.117560386657715, 2.114276647567749, 2.1120238304138184, 2.1108460426330566, 2.1071345806121826, 2.105485677719116, 2.1032371520996094, 2.1003353595733643, 2.0976831912994385, 2.09503436088562, 2.0915372371673584, 2.0913400650024414, 2.08789324760437, 2.0864756107330322, 2.0835580825805664, 2.081597328186035, 2.0785999298095703, 2.076402425765991, 2.0753073692321777, 2.0741381645202637, 2.071129560470581, 2.0688419342041016, 2.0682175159454346, 2.066193103790283, 2.0642473697662354, 2.0623719692230225, 2.0612902641296387, 2.059278964996338, 2.05743670463562, 2.0563223361968994, 2.054309368133545, 2.052449941635132, 2.0510621070861816, 2.0499329566955566, 2.047747850418091, 2.0472958087921143, 2.045408010482788, 2.0439453125, 2.043397903442383, 2.0418710708618164, 2.040862798690796, 2.039433002471924, 2.038595676422119, 2.0378611087799072, 2.036172866821289, 2.0357203483581543, 2.0344929695129395, 2.033614158630371, 2.032428741455078, 2.031729221343994, 2.0308189392089844, 2.0298657417297363, 2.0296027660369873, 2.0287318229675293, 2.027733087539673, 2.027099370956421, 2.0269391536712646, 2.026059627532959, 2.025315999984741, 2.025087356567383, 2.0245120525360107, 2.0241177082061768, 2.0238728523254395, 2.0234487056732178, 2.0231149196624756, 2.022700309753418, 2.0224945545196533, 2.022411823272705, 2.022043466567993, 2.0219101905822754, 2.021768569946289, 2.0216176509857178, 2.0215187072753906, 2.021465539932251, 2.021336317062378, 2.02129864692688, 2.0212011337280273, 2.021165132522583, 2.0211737155914307, 2.021224021911621, 2.0213143825531006, 2.0213379859924316, 2.0214731693267822, 2.02156662940979, 2.021652936935425, 2.021763324737549, 2.021867513656616, 2.0219602584838867, 2.0220651626586914, 2.0221474170684814, 2.0222175121307373]

# distance = [206.2824249267578, 172.3148956298828, 143.64064025878906, 120.38658905029297, 102.89625549316406, 91.01777648925781, 83.6762466430664, 79.08792114257812, 76.00641632080078, 73.81809997558594, 72.18159484863281, 70.9410171508789, 69.96424865722656, 69.17833709716797, 68.51899719238281, 67.96336364746094, 67.50569152832031, 67.13130950927734, 66.79731750488281, 66.5143051147461, 66.27294158935547, 66.06838989257812, 65.88975524902344, 65.74121856689453, 65.60296630859375, 65.4832763671875, 65.3731460571289, 65.27186584472656, 65.18672943115234, 65.10682678222656, 65.03201293945312, 64.96515655517578, 64.90911865234375, 64.85284423828125, 64.80662536621094, 64.77117919921875, 64.73554229736328, 64.69597625732422, 64.66712188720703, 64.63741302490234, 64.62154388427734, 64.6008071899414, 64.57894134521484, 64.56172943115234, 64.54434967041016, 64.5279312133789, 64.5181655883789, 64.51582336425781, 64.50519561767578, 64.50589752197266, 64.50587463378906, 64.49861907958984, 64.49964141845703, 64.50122833251953, 64.50312042236328, 64.50391387939453, 64.51451110839844, 64.5247802734375, 64.52741241455078, 64.52763366699219, 64.54539489746094, 64.5478515625, 64.55501556396484, 64.56057739257812, 64.57042694091797, 64.58016204833984, 64.58317565917969, 64.59530639648438, 64.6006851196289, 64.61312866210938, 64.62156677246094, 64.6302719116211, 64.63447570800781, 64.64445495605469, 64.63998413085938, 64.64518737792969, 64.64929962158203, 64.65640258789062, 64.65611267089844, 64.65884399414062, 64.66513061523438, 64.6721420288086, 64.68402099609375, 64.68476104736328, 64.70198059082031, 64.71414947509766, 64.72376251220703, 64.73362731933594, 64.7471694946289, 64.75615692138672, 64.76960754394531, 64.78233337402344, 64.78141784667969, 64.78984069824219, 64.80188751220703, 64.81305694580078, 64.8196792602539, 64.82820129394531, 64.83960723876953, 64.85284423828125, 64.86650085449219, 64.87278747558594, 64.88435363769531, 64.8980484008789, 64.90506744384766, 64.913818359375, 64.93201446533203, 64.93670654296875, 64.94857788085938, 64.95648193359375, 64.96105194091797, 64.97606658935547, 64.98390197753906, 64.99764251708984, 65.00363159179688, 65.0148696899414, 65.02517700195312, 65.03485107421875, 65.04653930664062, 65.05248260498047, 65.06692504882812, 65.07431030273438, 65.08550262451172, 65.09275817871094, 65.110107421875, 65.1175765991211, 65.13099670410156, 65.14297485351562, 65.15164947509766, 65.16193389892578, 65.17790222167969, 65.18508911132812, 65.199462890625, 65.20635223388672, 65.21768951416016, 65.22110748291016, 65.22820281982422, 65.23756408691406, 65.25096130371094, 65.25535583496094, 65.26224517822266, 65.26971435546875, 65.2765884399414, 65.28583526611328, 65.28915405273438, 65.2992935180664, 65.30668640136719, 65.31473541259766, 65.32039642333984, 65.33141326904297, 65.33906555175781, 65.34928131103516, 65.35730743408203, 65.36809539794922, 65.37274169921875, 65.38273620605469, 65.38389587402344, 65.39466857910156, 65.39836120605469, 65.40801239013672, 65.41080474853516, 65.41588592529297, 65.42376708984375, 65.43095397949219, 65.43571472167969, 65.44353485107422, 65.4511947631836, 65.45997619628906, 65.46754455566406, 65.47501373291016, 65.481689453125, 65.4892349243164, 65.49685668945312, 65.5042953491211, 65.51451110839844, 65.51966094970703, 65.52776336669922, 65.5344467163086, 65.53919982910156, 65.54570770263672, 65.55259704589844, 65.56086730957031, 65.5650405883789, 65.57320404052734, 65.57532501220703, 65.58332824707031, 65.58622741699219, 65.59117889404297, 65.59783935546875, 65.60260772705078, 65.60517883300781, 65.61112976074219, 65.61547088623047, 65.61982727050781, 65.6269760131836, 65.63034057617188, 65.63672637939453, 65.64237976074219, 65.64635467529297, 65.65451049804688, 65.65995788574219, 65.66358947753906, 65.66992950439453, 65.67536163330078, 65.68162536621094, 65.68769836425781, 65.694091796875, 65.69689178466797, 65.70048522949219, 65.70838165283203, 65.7142333984375, 65.71742248535156, 65.72179412841797, 65.72746276855469, 65.73542785644531, 65.73845672607422, 65.74385070800781, 65.75149536132812, 65.7547607421875, 65.75593566894531, 65.76210021972656, 65.76673889160156, 65.76909637451172, 65.77629089355469, 65.78047943115234, 65.7863540649414, 65.79204559326172, 65.79810333251953, 65.80403900146484, 65.8083724975586, 65.81645202636719, 65.81827545166016, 65.82462310791016, 65.83100128173828, 65.83489990234375, 65.83782196044922, 65.84219360351562, 65.84840393066406, 65.85110473632812, 65.85472106933594, 65.8622055053711, 65.86585235595703, 65.87288665771484, 65.87650299072266, 65.88313293457031, 65.8885269165039, 65.89352416992188, 65.89959716796875, 65.90298461914062, 65.90876007080078, 65.9124526977539, 65.9169921875, 65.921875, 65.9248046875, 65.92975616455078, 65.93538665771484, 65.94097900390625, 65.94374084472656, 65.94764709472656, 65.95204162597656, 65.95658874511719, 65.9623031616211, 65.9651107788086, 65.97061157226562, 65.97534942626953, 65.98168182373047, 65.98403930664062, 65.98820495605469, 65.99254608154297, 65.99787902832031, 66.00390625, 66.00728607177734, 66.01231384277344, 66.01363372802734, 66.01962280273438, 66.02434539794922, 66.02704620361328, 66.0329360961914, 66.03573608398438, 66.041748046875, 66.04378509521484, 66.04866027832031, 66.05413055419922, 66.05669403076172, 66.05950927734375, 66.06531524658203, 66.06822967529297, 66.07298278808594, 66.07568359375, 66.08110809326172, 66.08450317382812, 66.088134765625, 66.09217071533203, 66.09564208984375, 66.09989166259766, 66.10212707519531, 66.10565948486328, 66.11182403564453, 66.11347961425781, 66.1175765991211, 66.1226806640625, 66.12504577636719, 66.1301040649414, 66.13419342041016, 66.137939453125, 66.14167785644531, 66.1460189819336, 66.14956665039062, 66.15360260009766, 66.15571594238281, 66.16039276123047, 66.16441345214844, 66.1673583984375, 66.17211151123047, 66.17503356933594, 66.17851257324219, 66.18058013916016, 66.18515014648438, 66.18850708007812, 66.19158172607422, 66.19566345214844, 66.19776916503906, 66.20140838623047, 66.20451354980469, 66.20731353759766, 66.21041870117188, 66.21343231201172, 66.2155532836914, 66.21918487548828, 66.22191619873047, 66.22504425048828, 66.22673797607422, 66.2298355102539, 66.23284912109375, 66.23477935791016, 66.23749542236328, 66.24034881591797, 66.24276733398438, 66.24396514892578, 66.246826171875, 66.24986267089844, 66.2520751953125, 66.25540161132812, 66.25712585449219, 66.25996398925781, 66.2628173828125, 66.26559448242188, 66.26834106445312, 66.27124786376953, 66.27360534667969, 66.27509307861328, 66.278076171875, 66.28074645996094, 66.28279113769531, 66.28546142578125, 66.287353515625, 66.29012298583984, 66.29243469238281, 66.29443359375, 66.29737854003906, 66.29988098144531, 66.30148315429688, 66.30381774902344, 66.30587768554688, 66.30805206298828, 66.3099594116211, 66.31227111816406, 66.31369018554688, 66.31629180908203, 66.31839752197266, 66.32069396972656, 66.3234634399414, 66.32447814941406, 66.32670593261719, 66.32921600341797, 66.33136749267578, 66.3335189819336, 66.33492279052734, 66.33683013916016, 66.33944702148438, 66.34099578857422, 66.3421859741211, 66.34429168701172, 66.34574890136719, 66.3470687866211, 66.3487777709961, 66.3504409790039, 66.35197448730469, 66.35415649414062, 66.35609436035156, 66.35786437988281, 66.35944366455078, 66.3614501953125, 66.36332702636719, 66.3646469116211, 66.36624908447266, 66.3675537109375, 66.36918640136719, 66.37086486816406, 66.37246704101562, 66.37387084960938, 66.37543487548828, 66.37659454345703, 66.37847137451172, 66.37995910644531, 66.38108825683594, 66.3832015991211, 66.3843765258789, 66.38627624511719, 66.38764190673828, 66.38936614990234, 66.39086151123047, 66.39234924316406, 66.39400482177734, 66.39550018310547, 66.39700317382812, 66.3984375, 66.39990997314453, 66.40131378173828, 66.4028091430664, 66.40384674072266, 66.4054946899414, 66.40675354003906, 66.40814208984375, 66.40943145751953, 66.41092681884766, 66.41217803955078, 66.41353607177734, 66.414794921875, 66.4158706665039, 66.41728973388672, 66.41819763183594, 66.41930389404297, 66.42048645019531, 66.42168426513672, 66.42303466796875, 66.42420196533203, 66.42529296875, 66.42640686035156, 66.42737579345703, 66.42855072021484, 66.42965698242188, 66.43070983886719, 66.43180084228516, 66.43284606933594, 66.43384552001953, 66.43470764160156, 66.43553161621094, 66.4365005493164, 66.43739318847656, 66.438232421875, 66.43917846679688, 66.4400634765625, 66.44108581542969, 66.44185638427734, 66.44268798828125, 66.44343566894531, 66.4444580078125, 66.44519805908203, 66.44600677490234, 66.44686126708984, 66.44746398925781, 66.44817352294922, 66.44904327392578, 66.44970703125, 66.45048522949219, 66.45104217529297, 66.4516372680664, 66.45225524902344, 66.4529037475586, 66.45338439941406, 66.45378875732422, 66.45423889160156, 66.45462036132812, 66.45514678955078, 66.45549774169922, 66.45594787597656, 66.45639038085938, 66.45674896240234, 66.4571533203125, 66.45755767822266, 66.45789337158203, 66.4582290649414, 66.45854187011719, 66.4588394165039, 66.45914459228516, 66.45939636230469, 66.45970153808594, 66.45992279052734, 66.46016693115234, 66.46029663085938, 66.46037292480469, 66.46051788330078, 66.46061706542969, 66.46074676513672, 66.46085357666016, 66.46094512939453, 66.46104431152344, 66.46113586425781]
# distance = [99.84527587890625, 71.11058044433594, 50.170989990234375, 34.21065902709961, 22.768781661987305, 15.58382797241211, 11.944406509399414, 10.15890121459961, 9.112503051757812, 8.415581703186035, 7.8908772468566895, 7.511733055114746, 7.2069292068481445, 6.947937488555908, 6.7400078773498535, 6.534527778625488, 6.385385990142822, 6.253198623657227, 6.128792762756348, 6.030442714691162, 5.935157299041748, 5.853992462158203, 5.780249118804932, 5.7129693031311035, 5.648517608642578, 5.582886219024658, 5.528421401977539, 5.478743076324463, 5.429748058319092, 5.384804725646973, 5.32793664932251, 5.2879743576049805, 5.237372875213623, 5.1963725090026855, 5.168636798858643, 5.126641750335693, 5.0912251472473145, 5.058956623077393, 5.023427486419678, 5.00078010559082, 4.9726457595825195, 4.943519115447998, 4.910656929016113, 4.896937370300293, 4.868346214294434, 4.831409931182861, 4.813263416290283, 4.7872633934021, 4.771274566650391, 4.755138874053955, 4.736763000488281, 4.721736907958984, 4.691514492034912, 4.690091133117676, 4.664649486541748, 4.657565593719482, 4.638782024383545, 4.623835563659668, 4.605890274047852, 4.599937438964844, 4.581995010375977, 4.570244789123535, 4.551799774169922, 4.5434041023254395, 4.528446197509766, 4.509212017059326, 4.504600524902344, 4.499872207641602, 4.488264083862305, 4.480254173278809, 4.465395927429199, 4.457735061645508, 4.44328498840332, 4.422697067260742, 4.418820381164551, 4.403038501739502, 4.402083873748779, 4.3837056159973145, 4.370865821838379, 4.364670753479004, 4.355807781219482, 4.3421406745910645, 4.336087703704834, 4.324400424957275, 4.320979595184326, 4.302436828613281, 4.302002906799316, 4.296270847320557, 4.280856132507324, 4.2808356285095215, 4.263611316680908, 4.266510009765625, 4.254715442657471, 4.25095796585083, 4.236697673797607, 4.236147880554199, 4.220722675323486, 4.222083568572998, 4.210978984832764, 4.210516452789307, 4.2013840675354, 4.194444179534912, 4.191570281982422, 4.180241584777832, 4.178350925445557, 4.1686201095581055, 4.162067413330078, 4.153224945068359, 4.1513872146606445, 4.135207176208496, 4.130709648132324, 4.12320613861084, 4.120619297027588, 4.11124324798584, 4.108609676361084, 4.099950790405273, 4.096914768218994, 4.086645126342773, 4.077478885650635, 4.080339431762695, 4.072795391082764, 4.066092014312744, 4.058403968811035, 4.06046724319458, 4.046996593475342, 4.04334020614624, 4.038135528564453, 4.029935359954834, 4.026256561279297, 4.021156311035156, 4.012540340423584, 4.0101799964904785, 4.000155925750732, 3.9994454383850098, 3.9944937229156494, 3.9880149364471436, 3.9789798259735107, 3.979525089263916, 3.9767684936523438, 3.9677984714508057, 3.9657068252563477, 3.9605579376220703, 3.9557487964630127, 3.9484663009643555, 3.948617935180664, 3.942399501800537, 3.933302879333496, 3.932001829147339, 3.929591655731201, 3.923290252685547, 3.916949987411499, 3.914048433303833, 3.910552740097046, 3.908071279525757, 3.9031333923339844, 3.8982391357421875, 3.8956873416900635, 3.8866701126098633, 3.88633394241333, 3.8786590099334717, 3.871187925338745, 3.8735854625701904, 3.8676466941833496, 3.861739158630371, 3.8540048599243164, 3.8517298698425293, 3.8436081409454346, 3.8407042026519775, 3.833298683166504, 3.83321213722229, 3.828803777694702, 3.823085308074951, 3.8227391242980957, 3.813202142715454, 3.812072992324829, 3.8111982345581055, 3.808140754699707, 3.800377607345581, 3.7996909618377686, 3.790199041366577, 3.791459798812866, 3.783390998840332, 3.7815635204315186, 3.779139757156372, 3.774524450302124, 3.7672722339630127, 3.7666544914245605, 3.761446475982666, 3.757188320159912, 3.7523655891418457, 3.7493350505828857, 3.7428009510040283, 3.7411842346191406, 3.7395548820495605, 3.7321879863739014, 3.7302050590515137, 3.727910041809082, 3.722491979598999, 3.7227425575256348, 3.7166025638580322, 3.7124993801116943, 3.71101713180542, 3.707253932952881, 3.7024643421173096, 3.7015609741210938, 3.6942765712738037, 3.6932356357574463, 3.689798355102539, 3.6872751712799072, 3.683488607406616, 3.6811532974243164, 3.6758530139923096, 3.6748948097229004, 3.6723875999450684, 3.6702816486358643, 3.663788080215454, 3.6663787364959717, 3.6628074645996094, 3.657585382461548, 3.655763626098633, 3.652229070663452, 3.6479973793029785, 3.6459739208221436, 3.642794609069824, 3.640796661376953, 3.6381876468658447, 3.6339426040649414, 3.6330041885375977, 3.6314783096313477, 3.626295566558838, 3.6245884895324707, 3.6214566230773926, 3.6220881938934326, 3.6207544803619385, 3.6149539947509766, 3.613399028778076, 3.610903024673462, 3.6062917709350586, 3.603421688079834, 3.603692054748535, 3.598206043243408, 3.594925880432129, 3.5949676036834717, 3.5917208194732666, 3.5864949226379395, 3.587303876876831, 3.582024097442627, 3.579181671142578, 3.574235200881958, 3.5736827850341797, 3.569056510925293, 3.568744421005249, 3.5657145977020264, 3.5644874572753906, 3.5598435401916504, 3.557973861694336, 3.5562100410461426, 3.5550851821899414, 3.5533511638641357, 3.551316022872925, 3.548708915710449, 3.546525478363037, 3.545041084289551, 3.540980815887451, 3.538313865661621, 3.5370984077453613, 3.5348846912384033, 3.5324363708496094, 3.532137632369995, 3.5282347202301025, 3.5257105827331543, 3.524677038192749, 3.5225753784179688, 3.5199379920959473, 3.519024610519409, 3.5151500701904297, 3.514218330383301, 3.512664794921875, 3.5099127292633057, 3.508237361907959, 3.508201837539673, 3.5039026737213135, 3.5042381286621094, 3.5010855197906494, 3.4983749389648438, 3.4974374771118164, 3.4963831901550293, 3.494426965713501, 3.4931693077087402, 3.4904534816741943, 3.4880733489990234, 3.487839937210083, 3.485053062438965, 3.483224391937256, 3.4802727699279785, 3.48099946975708, 3.478827953338623, 3.4773964881896973, 3.476654291152954, 3.4759321212768555, 3.4741013050079346, 3.4727370738983154, 3.4713315963745117, 3.4697728157043457, 3.467996120452881, 3.466130495071411, 3.4636597633361816, 3.4627904891967773, 3.4631707668304443, 3.460630416870117, 3.4587643146514893, 3.4586181640625, 3.456404685974121, 3.4547433853149414, 3.4539666175842285, 3.4529082775115967, 3.451598644256592, 3.449735164642334, 3.4478437900543213, 3.4469714164733887, 3.445239782333374, 3.444831609725952, 3.4451725482940674, 3.443573474884033, 3.4416844844818115, 3.439995765686035, 3.438868761062622, 3.4357717037200928, 3.4360387325286865, 3.4357197284698486, 3.4327354431152344, 3.4323596954345703, 3.4316933155059814, 3.430922031402588, 3.4292542934417725, 3.428215265274048, 3.4268546104431152, 3.425480604171753, 3.424959659576416, 3.422860860824585, 3.421800136566162, 3.4207382202148438, 3.4196267127990723, 3.4192440509796143, 3.4179816246032715, 3.418164014816284, 3.41629958152771, 3.4153716564178467, 3.4140989780426025, 3.413733959197998, 3.411937952041626, 3.410676956176758, 3.4103806018829346, 3.4098386764526367, 3.407996416091919, 3.408198118209839, 3.4064180850982666, 3.405902862548828, 3.4052178859710693, 3.4047927856445312, 3.403341770172119, 3.4020540714263916, 3.4016964435577393, 3.400346279144287, 3.3998379707336426, 3.399315118789673, 3.398575782775879, 3.397756576538086, 3.397308588027954, 3.3957436084747314, 3.3950164318084717, 3.3943192958831787, 3.3936479091644287, 3.393057107925415, 3.3925414085388184, 3.3918845653533936, 3.3912978172302246, 3.3902924060821533, 3.3895342350006104, 3.388410806655884, 3.3874261379241943, 3.38667893409729, 3.386263132095337, 3.38519024848938, 3.3839926719665527, 3.3834431171417236, 3.382830858230591, 3.382028102874756, 3.3817923069000244, 3.3808882236480713, 3.38065505027771, 3.379988670349121, 3.378580331802368, 3.378325939178467, 3.377835273742676, 3.377322196960449, 3.377112865447998, 3.3759281635284424, 3.3756825923919678, 3.374413013458252, 3.3742799758911133, 3.3737831115722656, 3.3733866214752197, 3.3728010654449463, 3.372549057006836, 3.371683359146118, 3.3708348274230957, 3.3704214096069336, 3.3700997829437256, 3.369385004043579, 3.3689653873443604, 3.368436336517334, 3.3680927753448486, 3.3672678470611572, 3.367037773132324, 3.3665308952331543, 3.366258144378662, 3.366076707839966, 3.3655617237091064, 3.3651251792907715, 3.365028142929077, 3.364531993865967, 3.364264726638794, 3.3640947341918945, 3.3637404441833496, 3.363513231277466, 3.3634307384490967, 3.3629517555236816, 3.3624889850616455, 3.3622138500213623, 3.362069845199585, 3.361711025238037, 3.3614864349365234, 3.3611233234405518, 3.361023187637329, 3.360764741897583, 3.3603196144104004, 3.3601126670837402, 3.359891891479492, 3.359654664993286, 3.3594579696655273, 3.359408140182495, 3.3591806888580322, 3.358996868133545, 3.3587610721588135, 3.3586151599884033, 3.3583459854125977, 3.358093500137329, 3.3580706119537354, 3.3579061031341553, 3.3577659130096436, 3.3577396869659424, 3.357600212097168, 3.3574135303497314, 3.3573474884033203, 3.3572654724121094, 3.3571367263793945, 3.3571159839630127, 3.3570010662078857, 3.3570196628570557, 3.356895685195923, 3.356734037399292, 3.3567044734954834, 3.356679677963257, 3.356640338897705, 3.356546401977539, 3.3565826416015625, 3.3565828800201416, 3.356424331665039, 3.356430768966675, 3.356328010559082, 3.356196641921997, 3.356109619140625, 3.356053113937378, 3.355943441390991, 3.3558974266052246, 3.3557894229888916, 3.35575270652771, 3.3557307720184326, 3.3556697368621826, 3.3556599617004395, 3.355642318725586, 3.3556039333343506, 3.355537176132202, 3.355581521987915, 3.3555378913879395, 3.3555386066436768, 3.3555266857147217, 3.3555452823638916, 3.3555335998535156, 3.355443239212036, 3.3554165363311768, 3.3553550243377686, 3.3553504943847656, 3.355319023132324, 3.355299711227417, 3.3552839756011963, 3.35528302192688, 3.35528564453125]
# distance = [145.01602172851562, 135.5964813232422, 129.17845153808594, 123.91405487060547, 119.25765228271484, 114.99433898925781, 111.01493072509766, 107.25387573242188, 103.6707534790039, 100.23673248291016, 96.93794250488281, 93.76077270507812, 90.70521545410156, 87.75853729248047, 84.91057586669922, 82.15686798095703, 79.497314453125, 76.933837890625, 74.4608383178711, 72.07051849365234, 69.75923156738281, 67.52291107177734, 65.3547592163086, 63.251220703125, 61.205623626708984, 59.217716217041016, 57.281715393066406, 55.39889144897461, 53.56161117553711, 51.7675666809082, 50.01886749267578, 48.31721115112305, 46.660194396972656, 45.04683303833008, 43.47683334350586, 41.9516716003418, 40.47195816040039, 39.0379638671875, 37.64954376220703, 36.305240631103516, 35.002708435058594, 33.741004943847656, 32.520633697509766, 31.34086799621582, 30.20008659362793, 29.09908676147461, 28.038101196289062, 27.015796661376953, 26.028867721557617, 25.079666137695312, 24.166961669921875, 23.291227340698242, 22.450611114501953, 21.646738052368164, 20.880380630493164, 20.15093421936035, 19.457210540771484, 18.79824447631836, 18.172908782958984, 17.58102035522461, 17.02229881286621, 16.498043060302734, 16.005725860595703, 15.542625427246094, 15.108285903930664, 14.702646255493164, 14.324898719787598, 13.972729682922363, 13.643050193786621, 13.335775375366211, 13.049925804138184, 12.783738136291504, 12.535524368286133, 12.30300235748291, 12.085283279418945, 11.880765914916992, 11.688287734985352, 11.506997108459473, 11.336030960083008, 11.17391300201416, 11.019070625305176, 10.872659683227539, 10.733633995056152, 10.602060317993164, 10.477176666259766, 10.358325958251953, 10.243417739868164, 10.133686065673828, 10.028008460998535, 9.925631523132324, 9.827797889709473, 9.734583854675293, 9.645559310913086, 9.560086250305176, 9.477672576904297, 9.398131370544434, 9.320720672607422, 9.246211051940918, 9.17380428314209, 9.102919578552246, 9.034821510314941, 8.968896865844727, 8.904860496520996, 8.842625617980957, 8.78283977508545, 8.724580764770508, 8.667757034301758, 8.612119674682617, 8.557904243469238, 8.50463581085205, 8.453397750854492, 8.404035568237305, 8.355707168579102, 8.308792114257812, 8.263121604919434, 8.218705177307129, 8.175833702087402, 8.133684158325195, 8.093365669250488, 8.053853988647461, 8.015583038330078, 7.9784770011901855, 7.942482948303223, 7.907145023345947, 7.872950077056885, 7.839749336242676, 7.806816577911377, 7.774459362030029, 7.742822170257568, 7.712265968322754, 7.681944847106934, 7.652604103088379, 7.624099254608154, 7.595787525177002, 7.567769527435303, 7.5402960777282715, 7.513256072998047, 7.486783027648926, 7.461033821105957, 7.435201644897461, 7.409917831420898, 7.3854804039001465, 7.361660480499268, 7.338032245635986, 7.31467342376709, 7.2916483879089355, 7.268764495849609, 7.2460832595825195, 7.223784923553467, 7.202383995056152, 7.181271553039551, 7.160292625427246, 7.139646053314209, 7.1193671226501465, 7.099191188812256, 7.078652381896973, 7.058206558227539, 7.0385236740112305, 7.019067287445068, 7.000115871429443, 6.981490612030029, 6.962733268737793, 6.944329738616943, 6.925572395324707, 6.907304763793945, 6.889655113220215, 6.872555255889893, 6.855428695678711, 6.838504314422607, 6.822134017944336, 6.806026458740234, 6.790488243103027, 6.775119304656982, 6.76011848449707, 6.745368957519531, 6.730993747711182, 6.716763019561768, 6.702610969543457, 6.688580513000488, 6.674745559692383, 6.660598278045654, 6.646581172943115, 6.633208751678467, 6.620069980621338, 6.606719493865967, 6.593561172485352, 6.580582618713379, 6.5677876472473145, 6.555276393890381, 6.543027877807617, 6.530828475952148, 6.51893949508667, 6.5071916580200195, 6.495617389678955, 6.484080791473389, 6.47274923324585, 6.461596488952637, 6.4505534172058105, 6.439908027648926, 6.429187774658203, 6.418521881103516, 6.408274173736572, 6.397833347320557, 6.387753486633301, 6.377723693847656, 6.367660999298096, 6.357924938201904, 6.3483428955078125, 6.3383917808532715, 6.328202247619629, 6.318268775939941, 6.308427333831787, 6.298758029937744, 6.2890472412109375, 6.279512882232666, 6.270040988922119, 6.260857105255127, 6.251848220825195, 6.243046283721924, 6.2343339920043945, 6.2257232666015625, 6.2172417640686035, 6.208850860595703, 6.200747013092041, 6.192709922790527, 6.184658527374268, 6.176700592041016, 6.168829441070557, 6.160922050476074, 6.1531219482421875, 6.145310401916504, 6.137601375579834, 6.129848480224609, 6.12228536605835, 6.114920139312744, 6.107503414154053, 6.100076675415039, 6.092644214630127, 6.085451602935791, 6.078334331512451, 6.071321487426758, 6.06449556350708, 6.05773401260376, 6.051033020019531, 6.044370651245117, 6.037826061248779, 6.031060695648193, 6.024275302886963, 6.017380237579346, 6.010705471038818, 6.004151344299316, 5.997732639312744, 5.991417407989502, 5.985063552856445, 5.978785991668701, 5.972545623779297, 5.966188430786133, 5.959941864013672, 5.953696250915527, 5.947686195373535, 5.941741466522217, 5.93592643737793, 5.9301886558532715, 5.9244818687438965, 5.918969631195068, 5.913386821746826, 5.907858848571777, 5.902522563934326, 5.897275447845459, 5.892140865325928, 5.887128829956055, 5.882236480712891, 5.877398490905762, 5.872415065765381, 5.867548942565918, 5.862746238708496, 5.85804557800293, 5.853439807891846, 5.848893642425537, 5.8443922996521, 5.839931011199951, 5.835509777069092, 5.8310465812683105, 5.8267083168029785, 5.822384357452393, 5.818100452423096, 5.813818454742432, 5.809498310089111, 5.805106163024902, 5.800796985626221, 5.796603202819824, 5.792408466339111, 5.788145065307617, 5.783926486968994, 5.779689311981201, 5.775415897369385, 5.771239280700684, 5.767027378082275, 5.76292085647583, 5.758835792541504, 5.754851341247559, 5.7509260177612305, 5.747145175933838, 5.743316650390625, 5.739508152008057, 5.735805034637451, 5.732193946838379, 5.728711128234863, 5.725201606750488, 5.721755504608154, 5.718329906463623, 5.714966773986816, 5.711663246154785, 5.708259582519531, 5.704980373382568, 5.701760292053223, 5.698605060577393, 5.695499897003174, 5.692403316497803, 5.689357757568359, 5.686298847198486, 5.683274269104004, 5.680318355560303, 5.677431583404541, 5.674465656280518, 5.671499729156494, 5.668583393096924, 5.665657997131348, 5.662752151489258, 5.65985107421875, 5.657054424285889, 5.654308795928955, 5.651539325714111, 5.648764133453369, 5.645682334899902, 5.642592430114746, 5.639534950256348, 5.636580467224121, 5.63369607925415, 5.630885124206543, 5.6281585693359375, 5.625508785247803, 5.622912883758545, 5.620316982269287, 5.617753982543945, 5.615212917327881, 5.612748622894287, 5.6101861000061035, 5.6076459884643555, 5.605190753936768, 5.602634429931641, 5.600142002105713, 5.597672462463379, 5.59524393081665, 5.592846870422363, 5.590445518493652, 5.588075637817383, 5.585701942443848, 5.583406925201416, 5.581125736236572, 5.578855037689209, 5.576666831970215, 5.574455261230469, 5.572284698486328, 5.570196628570557, 5.568065166473389, 5.565985202789307, 5.563913345336914, 5.561882972717285, 5.559842586517334, 5.5577826499938965, 5.555758953094482, 5.553806781768799, 5.5518574714660645, 5.549930095672607, 5.548025131225586, 5.546082973480225, 5.544197082519531, 5.542326927185059, 5.540469646453857, 5.538668155670166, 5.536875247955322, 5.535046577453613, 5.533254623413086, 5.531500816345215, 5.529802322387695, 5.528090953826904, 5.526368141174316, 5.524698257446289, 5.523025989532471, 5.521374225616455, 5.519773960113525, 5.5181779861450195, 5.516597747802734, 5.5150227546691895, 5.513487339019775, 5.511980056762695, 5.5104899406433105, 5.5090227127075195, 5.5075178146362305, 5.506096363067627, 5.504677772521973, 5.503267288208008, 5.501896858215332, 5.500545978546143, 5.499222278594971, 5.497942924499512, 5.496654033660889, 5.495330333709717, 5.49404764175415, 5.49277925491333, 5.491548538208008, 5.490285873413086, 5.4890875816345215, 5.487889289855957, 5.4867095947265625, 5.485456943511963, 5.484245777130127, 5.483028411865234, 5.481848239898682, 5.480683326721191, 5.479545593261719, 5.478421211242676, 5.4773101806640625, 5.47623348236084, 5.475168228149414, 5.474129676818848, 5.473039150238037, 5.471889972686768, 5.470788478851318, 5.46969747543335, 5.4686479568481445, 5.467609882354736, 5.466610908508301, 5.465638637542725, 5.46469783782959, 5.46377420425415, 5.462841510772705, 5.461921215057373, 5.461008071899414, 5.46013879776001, 5.459290504455566, 5.458456516265869, 5.457643508911133, 5.456848621368408, 5.456061363220215, 5.4552812576293945, 5.454521656036377, 5.453785419464111, 5.453061103820801, 5.452356815338135, 5.451671600341797, 5.451001167297363, 5.450344085693359, 5.449697971343994, 5.449071884155273, 5.448451519012451, 5.447861194610596, 5.44728422164917, 5.446720123291016, 5.446169853210449, 5.445634365081787, 5.445119380950928, 5.44460916519165, 5.444128036499023, 5.4436516761779785, 5.443194389343262, 5.442750453948975, 5.442323684692383, 5.441913604736328, 5.441520690917969, 5.441131591796875, 5.440765380859375, 5.4404096603393555, 5.440072536468506, 5.439738750457764, 5.439427852630615, 5.4391279220581055, 5.438841819763184, 5.4385666847229, 5.438310623168945, 5.438061714172363, 5.4378275871276855, 5.4376115798950195, 5.437404632568359, 5.4372100830078125, 5.437030792236328, 5.436863899230957, 5.436708927154541, 5.436568260192871, 5.436441421508789, 5.436327934265137, 5.4362287521362305, 5.436143398284912, 5.436070442199707, 5.436009883880615, 5.435964107513428, 5.4359307289123535, 5.435910701751709]

# distance = [73.67814636230469, 66.39446258544922, 64.94625091552734, 64.4799575805664, 64.35818481445312, 64.36377716064453, 64.41476440429688, 64.524169921875, 64.61783599853516, 64.74185180664062, 64.84379577636719, 64.91465759277344, 64.98974609375, 65.09133911132812, 65.1833724975586, 65.2763671875, 65.36261749267578, 65.42630767822266, 65.5147476196289, 65.57843780517578, 65.6414794921875, 65.7031478881836, 65.7838363647461, 65.8517837524414, 65.91644287109375, 66.00135040283203, 66.04827117919922, 66.09793090820312, 66.14891052246094, 66.20582580566406, 66.26449584960938, 66.30834197998047, 66.3458251953125, 66.38043975830078, 66.4234848022461, 66.46455383300781, 66.50691223144531, 66.54286193847656, 66.5788345336914, 66.62319946289062, 66.66471099853516, 66.69523620605469, 66.74517059326172, 66.76973724365234, 66.80694580078125, 66.835693359375, 66.86214447021484, 66.89117431640625, 66.91771697998047, 66.94374084472656, 66.96306610107422, 66.98457336425781, 67.00877380371094, 67.043212890625, 67.07609558105469, 67.10078430175781, 67.12530517578125, 67.14464569091797, 67.1654281616211, 67.18390655517578, 67.20635986328125, 67.23361206054688, 67.2540054321289, 67.27300262451172, 67.28668212890625, 67.3006591796875, 67.3215103149414, 67.33964538574219, 67.3493423461914, 67.3589859008789, 67.37351989746094, 67.38672637939453, 67.39005279541016, 67.39910125732422, 67.41793823242188, 67.43991088867188, 67.45039367675781, 67.4542236328125, 67.47457885742188, 67.48419952392578, 67.49986267089844, 67.5216064453125, 67.5288314819336, 67.548828125, 67.5659408569336, 67.57953643798828, 67.59318542480469, 67.60765838623047, 67.6256103515625, 67.64070129394531, 67.64739990234375, 67.65162658691406, 67.66632843017578, 67.67965698242188, 67.6865234375, 67.7023696899414, 67.70861053466797, 67.72161865234375, 67.737060546875, 67.74563598632812, 67.75943756103516, 67.76992797851562, 67.77969360351562, 67.79093170166016, 67.80843353271484, 67.81671142578125, 67.82966613769531, 67.83645629882812, 67.84415435791016, 67.85623168945312, 67.87043762207031, 67.87972259521484, 67.88980865478516, 67.89472198486328, 67.90400695800781, 67.9063720703125, 67.91594696044922, 67.92079162597656, 67.93909454345703, 67.9515380859375, 67.96263885498047, 67.97405242919922, 67.98495483398438, 67.99755859375, 68.01225280761719, 68.02616119384766, 68.03524017333984, 68.04479217529297, 68.05419921875, 68.05906677246094, 68.06719970703125, 68.0748062133789, 68.08367156982422, 68.09512329101562, 68.10680389404297, 68.11004638671875, 68.11967468261719, 68.12620544433594, 68.13761901855469, 68.1408920288086, 68.14935302734375, 68.15586853027344, 68.1734848022461, 68.17608642578125, 68.17652130126953, 68.1814956665039, 68.18737030029297, 68.19793701171875, 68.19874572753906, 68.2068099975586, 68.2110366821289, 68.21488189697266, 68.21776580810547, 68.21957397460938, 68.22621154785156, 68.2342758178711, 68.23724365234375, 68.23928833007812, 68.24396514892578, 68.25352478027344, 68.2610855102539, 68.2673568725586, 68.27706909179688, 68.2806167602539, 68.28468322753906, 68.2918701171875, 68.3041763305664, 68.30791473388672, 68.31909942626953, 68.32860565185547, 68.3310546875, 68.34081268310547, 68.34357452392578, 68.3515396118164, 68.35875701904297, 68.36090087890625, 68.367431640625, 68.3772201538086, 68.38948822021484, 68.3948745727539, 68.40015411376953, 68.40799713134766, 68.41167449951172, 68.4187240600586, 68.42334747314453, 68.43340301513672, 68.4404525756836, 68.44583892822266, 68.4502944946289, 68.45897674560547, 68.46357727050781, 68.46945190429688, 68.47330474853516, 68.47960662841797, 68.48622131347656, 68.4926528930664, 68.49857330322266, 68.50489044189453, 68.50546264648438, 68.51268768310547, 68.51885223388672, 68.52790832519531, 68.53058624267578, 68.5396728515625, 68.5409927368164, 68.54530334472656, 68.54862213134766, 68.55165100097656, 68.55870056152344, 68.56417846679688, 68.5712661743164, 68.57422637939453, 68.57685089111328, 68.58114624023438, 68.58329772949219, 68.59088134765625, 68.59385681152344, 68.59526062011719, 68.59999084472656, 68.60729217529297, 68.60968017578125, 68.61268615722656, 68.61846160888672, 68.62163543701172, 68.62370300292969, 68.62623596191406, 68.62958526611328, 68.63365936279297, 68.64183044433594, 68.64419555664062, 68.6484146118164, 68.65325927734375, 68.65714263916016, 68.66124725341797, 68.66329193115234, 68.66960906982422, 68.67266845703125, 68.67642211914062, 68.68211364746094, 68.68785858154297, 68.6922378540039, 68.69528198242188, 68.69673919677734, 68.70406341552734, 68.70823669433594, 68.71263122558594, 68.71428680419922, 68.71719360351562, 68.71866607666016, 68.72158813476562, 68.7270278930664, 68.73292541503906, 68.73416137695312, 68.74024963378906, 68.7425537109375, 68.7451171875, 68.75201416015625, 68.7549819946289, 68.76034545898438, 68.76373291015625, 68.76911926269531, 68.77473449707031, 68.7752914428711, 68.7773208618164, 68.77894592285156, 68.78150939941406, 68.78512573242188, 68.78787231445312, 68.78982543945312, 68.7922134399414, 68.79540252685547, 68.79659271240234, 68.80162811279297, 68.8057861328125, 68.80823516845703, 68.81227111816406, 68.81047058105469, 68.81233978271484, 68.81671905517578, 68.82003784179688, 68.82296752929688, 68.82474517822266, 68.82804870605469, 68.83048248291016, 68.83291625976562, 68.83617401123047, 68.841552734375, 68.84410095214844, 68.8480224609375, 68.85086822509766, 68.85372161865234, 68.85826873779297, 68.86165618896484, 68.8642578125, 68.867431640625, 68.87110137939453, 68.87338256835938, 68.87462615966797, 68.87639617919922, 68.87744140625, 68.8806381225586, 68.88357543945312, 68.88700103759766, 68.88956451416016, 68.89285278320312, 68.89318084716797, 68.89605712890625, 68.8977279663086, 68.90010833740234, 68.90237426757812, 68.90296173095703, 68.90532684326172, 68.90766906738281, 68.90958404541016, 68.91183471679688, 68.91460418701172, 68.91627502441406, 68.91922760009766, 68.92057800292969, 68.9233627319336, 68.92460632324219, 68.92840576171875, 68.9303207397461, 68.93327331542969, 68.93606567382812, 68.93934631347656, 68.94002532958984, 68.94276428222656, 68.9434814453125, 68.94430541992188, 68.94721984863281, 68.94914245605469, 68.9512710571289, 68.95450592041016, 68.9551010131836, 68.95743560791016, 68.95968627929688, 68.96198272705078, 68.96417999267578, 68.96601867675781, 68.96807098388672, 68.97037506103516, 68.9727554321289, 68.97515106201172, 68.97713470458984, 68.97931671142578, 68.98179626464844, 68.9842529296875, 68.9845199584961, 68.98783111572266, 68.98797607421875, 68.98944854736328, 68.99089813232422, 68.99386596679688, 68.99507141113281, 68.99715423583984, 68.9990463256836, 69.00092315673828, 69.00243377685547, 69.0040054321289, 69.00634002685547, 69.00741577148438, 69.00963592529297, 69.01238250732422, 69.01411437988281, 69.0155029296875, 69.01815795898438, 69.020263671875, 69.02201080322266, 69.02477264404297, 69.0270767211914, 69.0281982421875, 69.03021240234375, 69.03129577636719, 69.03004455566406, 69.03105163574219, 69.03182983398438, 69.032470703125, 69.03364562988281, 69.03536224365234, 69.03672790527344, 69.03901672363281, 69.04086303710938, 69.04136657714844, 69.04252624511719, 69.04510498046875, 69.046630859375, 69.04866790771484, 69.0510482788086, 69.05307006835938, 69.05516815185547, 69.0575942993164, 69.05950927734375, 69.06099700927734, 69.06295013427734, 69.0644302368164, 69.0660171508789, 69.06712341308594, 69.0683364868164, 69.06838989257812, 69.06903076171875, 69.06976318359375, 69.07072448730469, 69.07154846191406, 69.07353210449219, 69.07462310791016, 69.07600402832031, 69.07766723632812, 69.07893371582031, 69.0802230834961, 69.08150482177734, 69.08279418945312, 69.08447265625, 69.0855484008789, 69.08749389648438, 69.08898162841797, 69.08924102783203, 69.08984375, 69.09041595458984, 69.09146118164062, 69.09210205078125, 69.09322357177734, 69.09390258789062, 69.09536743164062, 69.09660339355469, 69.09783935546875, 69.09895324707031, 69.0999526977539, 69.10118103027344, 69.1026382446289, 69.10387420654297, 69.1047134399414, 69.10602569580078, 69.10696411132812, 69.10816955566406, 69.10953521728516, 69.11092376708984, 69.11161804199219, 69.11277770996094, 69.11363220214844, 69.11460876464844, 69.11556243896484, 69.11673736572266, 69.11768341064453, 69.11864471435547, 69.11964416503906, 69.12061309814453, 69.12123107910156, 69.12238311767578, 69.12327575683594, 69.1242904663086, 69.1251449584961, 69.12626647949219, 69.12728118896484, 69.12832641601562, 69.12897491455078, 69.12963104248047, 69.1302490234375, 69.13085174560547, 69.13072967529297, 69.13090515136719, 69.1312255859375, 69.13180541992188, 69.13243865966797, 69.13299560546875, 69.1335220336914, 69.13426208496094, 69.13475036621094, 69.13539123535156, 69.1358413696289, 69.13640594482422, 69.13663482666016, 69.13655090332031, 69.13679504394531, 69.13713073730469, 69.1373062133789, 69.13764190673828, 69.13785552978516, 69.1380386352539, 69.13829803466797, 69.13859558105469, 69.13883209228516, 69.1391372680664, 69.13939666748047, 69.13973999023438, 69.14002227783203, 69.14029693603516, 69.14056396484375, 69.1408462524414, 69.14107513427734, 69.14129638671875, 69.14153289794922, 69.1417236328125, 69.14185333251953, 69.1419906616211, 69.14214324951172, 69.14224243164062, 69.14234924316406, 69.14244079589844]
# distance = [8.339871406555176, 5.990860462188721, 5.359226703643799, 5.033908843994141, 4.824732303619385, 4.686407089233398, 4.557380676269531, 4.469470024108887, 4.383553504943848, 4.316002368927002, 4.2550048828125, 4.194713592529297, 4.1378374099731445, 4.0872697830200195, 4.047698974609375, 4.014464855194092, 3.973435163497925, 3.9433014392852783, 3.9164562225341797, 3.8905227184295654, 3.872896432876587, 3.82745623588562, 3.8273303508758545, 3.8120365142822266, 3.7858314514160156, 3.7730913162231445, 3.7615745067596436, 3.734570026397705, 3.714399814605713, 3.7020225524902344, 3.679708957672119, 3.683466672897339, 3.652082920074463, 3.628035306930542, 3.6188318729400635, 3.629456043243408, 3.609313488006592, 3.592395067214966, 3.588174343109131, 3.5837321281433105, 3.5768487453460693, 3.566136360168457, 3.551084041595459, 3.549363374710083, 3.543712854385376, 3.527975559234619, 3.5352087020874023, 3.5121941566467285, 3.5104458332061768, 3.5025136470794678, 3.496602773666382, 3.482496976852417, 3.4774603843688965, 3.47370982170105, 3.4556188583374023, 3.4753270149230957, 3.4557416439056396, 3.4428555965423584, 3.438875675201416, 3.438570737838745, 3.432513952255249, 3.42313551902771, 3.417620897293091, 3.4089746475219727, 3.4001243114471436, 3.392373561859131, 3.391040086746216, 3.383995294570923, 3.374912977218628, 3.3739383220672607, 3.3650364875793457, 3.35270357131958, 3.3539466857910156, 3.3505547046661377, 3.335394859313965, 3.3367061614990234, 3.333256959915161, 3.32623553276062, 3.3188655376434326, 3.3106799125671387, 3.305004596710205, 3.29182767868042, 3.301060914993286, 3.2970798015594482, 3.2848916053771973, 3.275336265563965, 3.2753100395202637, 3.2753708362579346, 3.2659637928009033, 3.2566709518432617, 3.25071120262146, 3.2388484477996826, 3.2410428524017334, 3.2403414249420166, 3.230189800262451, 3.2217423915863037, 3.215938091278076, 3.213266611099243, 3.214320182800293, 3.203862190246582, 3.2082247734069824, 3.2012054920196533, 3.192838668823242, 3.1849424839019775, 3.1779086589813232, 3.183805227279663, 3.1768152713775635, 3.16807222366333, 3.1616668701171875, 3.165062427520752, 3.1528167724609375, 3.155303716659546, 3.146291971206665, 3.1403133869171143, 3.1397976875305176, 3.1335883140563965, 3.129098415374756, 3.1206846237182617, 3.1166656017303467, 3.109434127807617, 3.1080281734466553, 3.103652000427246, 3.0958845615386963, 3.092087745666504, 3.08392333984375, 3.0797905921936035, 3.0817642211914062, 3.07131028175354, 3.0723788738250732, 3.066147565841675, 3.068770170211792, 3.0527219772338867, 3.053683042526245, 3.048740863800049, 3.0412724018096924, 3.043902635574341, 3.0431809425354004, 3.0390686988830566, 3.0329627990722656, 3.027509927749634, 3.029118299484253, 3.0263586044311523, 3.0209877490997314, 3.0113110542297363, 3.011845827102661, 3.009983539581299, 3.001838445663452, 3.000894784927368, 2.9967024326324463, 2.997026205062866, 2.98936128616333, 2.9893736839294434, 2.989835262298584, 2.981052875518799, 2.9770030975341797, 2.9699649810791016, 2.966078281402588, 2.965538263320923, 2.961524724960327, 2.956618309020996, 2.9544456005096436, 2.9562528133392334, 2.950284481048584, 2.951192617416382, 2.943575143814087, 2.9422085285186768, 2.9415485858917236, 2.937563419342041, 2.9328203201293945, 2.93680477142334, 2.922884941101074, 2.916490077972412, 2.9241204261779785, 2.916930675506592, 2.9201886653900146, 2.9187233448028564, 2.9164998531341553, 2.9103310108184814, 2.9031424522399902, 2.9004268646240234, 2.900197982788086, 2.8952157497406006, 2.88826847076416, 2.8896548748016357, 2.8887104988098145, 2.8838021755218506, 2.8820950984954834, 2.880711793899536, 2.881577253341675, 2.8753981590270996, 2.8668155670166016, 2.869002103805542, 2.8653905391693115, 2.8675901889801025, 2.8624274730682373, 2.8601505756378174, 2.8603222370147705, 2.8567562103271484, 2.860595941543579, 2.850595235824585, 2.8463191986083984, 2.845069169998169, 2.8408939838409424, 2.8409695625305176, 2.8364312648773193, 2.837251663208008, 2.835850477218628, 2.8296682834625244, 2.826704502105713, 2.829925775527954, 2.826167106628418, 2.8241355419158936, 2.8181471824645996, 2.820552349090576, 2.8157966136932373, 2.811946153640747, 2.808438301086426, 2.806914806365967, 2.804539442062378, 2.808032512664795, 2.8050475120544434, 2.7991068363189697, 2.7971041202545166, 2.7971439361572266, 2.791146993637085, 2.7897393703460693, 2.7846620082855225, 2.786099433898926, 2.7817816734313965, 2.778942584991455, 2.7791965007781982, 2.775800943374634, 2.7720534801483154, 2.77073335647583, 2.769798994064331, 2.7686963081359863, 2.7655556201934814, 2.7660300731658936, 2.7594404220581055, 2.761634588241577, 2.7567267417907715, 2.755857229232788, 2.754889488220215, 2.7510643005371094, 2.75050950050354, 2.746783971786499, 2.7435967922210693, 2.743324041366577, 2.7405002117156982, 2.7399978637695312, 2.73286771774292, 2.736846685409546, 2.7291746139526367, 2.7304344177246094, 2.7272746562957764, 2.726773500442505, 2.7252979278564453, 2.724656343460083, 2.720874786376953, 2.718236207962036, 2.718489646911621, 2.7169251441955566, 2.715444803237915, 2.709378719329834, 2.708800792694092, 2.7076241970062256, 2.705596446990967, 2.7032182216644287, 2.7015597820281982, 2.7003676891326904, 2.6999974250793457, 2.6939539909362793, 2.6970465183258057, 2.696312427520752, 2.6911301612854004, 2.691849708557129, 2.687011480331421, 2.688255548477173, 2.6827902793884277, 2.6808035373687744, 2.6794440746307373, 2.68007493019104, 2.6777701377868652, 2.675759792327881, 2.674414873123169, 2.673147439956665, 2.671660900115967, 2.669804096221924, 2.667374610900879, 2.6650643348693848, 2.6628952026367188, 2.663825511932373, 2.6630635261535645, 2.660646915435791, 2.6591808795928955, 2.6585614681243896, 2.6575098037719727, 2.6532504558563232, 2.6519360542297363, 2.651169538497925, 2.6498115062713623, 2.6497678756713867, 2.6455976963043213, 2.645214319229126, 2.6451492309570312, 2.644444227218628, 2.6407506465911865, 2.64215087890625, 2.64153790473938, 2.6361613273620605, 2.6375465393066406, 2.6349105834960938, 2.634799003601074, 2.634366273880005, 2.6308887004852295, 2.630333423614502, 2.630570411682129, 2.628641128540039, 2.627506971359253, 2.6257877349853516, 2.6249117851257324, 2.6243598461151123, 2.622856855392456, 2.6222853660583496, 2.61995267868042, 2.6198692321777344, 2.6166019439697266, 2.6167540550231934, 2.616877317428589, 2.615701913833618, 2.615795373916626, 2.611539363861084, 2.6115481853485107, 2.610604763031006, 2.609426975250244, 2.6091694831848145, 2.607679605484009, 2.6062734127044678, 2.604949474334717, 2.6057167053222656, 2.603109121322632, 2.6027698516845703, 2.6020421981811523, 2.601088762283325, 2.5999529361724854, 2.599163055419922, 2.597714900970459, 2.5967776775360107, 2.597102642059326, 2.5954174995422363, 2.5952341556549072, 2.593862533569336, 2.59291672706604, 2.5914347171783447, 2.5916242599487305, 2.589597463607788, 2.5893659591674805, 2.5881292819976807, 2.5878255367279053, 2.586573600769043, 2.5861992835998535, 2.5857388973236084, 2.5843937397003174, 2.583890199661255, 2.5827345848083496, 2.581777334213257, 2.581632137298584, 2.580763101577759, 2.5796444416046143, 2.5793027877807617, 2.5788865089416504, 2.578646421432495, 2.577359437942505, 2.5768442153930664, 2.5741398334503174, 2.574134349822998, 2.572964668273926, 2.571850538253784, 2.5711264610290527, 2.570314884185791, 2.5690386295318604, 2.56919002532959, 2.568450927734375, 2.566901206970215, 2.5656919479370117, 2.565965414047241, 2.564732789993286, 2.564680337905884, 2.5635600090026855, 2.5632739067077637, 2.5626468658447266, 2.562004566192627, 2.5621681213378906, 2.5615499019622803, 2.5611531734466553, 2.5602219104766846, 2.5600035190582275, 2.559246063232422, 2.5585720539093018, 2.5580475330352783, 2.557244300842285, 2.556962251663208, 2.556473731994629, 2.556269884109497, 2.555558919906616, 2.555424451828003, 2.5547590255737305, 2.5544116497039795, 2.554286241531372, 2.5538413524627686, 2.5529990196228027, 2.552720069885254, 2.5523433685302734, 2.5518455505371094, 2.551841974258423, 2.551326274871826, 2.5500638484954834, 2.549733877182007, 2.5493624210357666, 2.5485687255859375, 2.548246383666992, 2.5480260848999023, 2.54738712310791, 2.5472705364227295, 2.547128200531006, 2.5468926429748535, 2.54665207862854, 2.5461738109588623, 2.5461559295654297, 2.545830726623535, 2.5457205772399902, 2.545126438140869, 2.5450756549835205, 2.5450119972229004, 2.544485330581665, 2.544506072998047, 2.5442276000976562, 2.5440921783447266, 2.5436747074127197, 2.543652057647705, 2.5433340072631836, 2.5430262088775635, 2.542902946472168, 2.542870044708252, 2.542616128921509, 2.5424790382385254, 2.542334794998169, 2.542494297027588, 2.542208194732666, 2.5420238971710205, 2.541919469833374, 2.541867971420288, 2.541836977005005, 2.5416746139526367, 2.541602373123169, 2.541520118713379, 2.541591167449951, 2.5415890216827393, 2.5415499210357666, 2.541182041168213, 2.5409836769104004, 2.5409553050994873, 2.540792942047119, 2.5407519340515137, 2.5407111644744873, 2.540712594985962, 2.5407485961914062, 2.540651321411133, 2.5406901836395264, 2.5407629013061523, 2.5407562255859375, 2.540566921234131, 2.540264368057251, 2.5401358604431152, 2.540038824081421, 2.5400400161743164, 2.540132522583008, 2.5400969982147217, 2.5401611328125, 2.5401241779327393, 2.5401432514190674, 2.540234088897705, 2.5402464866638184, 2.54032826423645, 2.540360450744629, 2.5404510498046875, 2.540485382080078, 2.5405380725860596, 2.540628671646118, 2.540687084197998, 2.5407745838165283, 2.540814161300659, 2.540876865386963, 2.5409271717071533, 2.5409936904907227, 2.541048765182495, 2.5411012172698975, 2.541159152984619, 2.5412139892578125]

# distance = [242.71678161621094, 238.32691955566406, 234.07191467285156, 229.91958618164062, 225.85438537597656, 221.86558532714844, 217.94789123535156, 214.0973358154297, 210.31072998046875, 206.5860137939453, 202.92156982421875, 199.31585693359375, 195.7682342529297, 192.27783203125, 188.84243774414062, 185.4603271484375, 182.1338348388672, 178.86279296875, 175.64364624023438, 172.47531127929688, 169.35906982421875, 166.29513549804688, 163.28334045410156, 160.32342529296875, 157.4145050048828, 154.5561981201172, 151.7511749267578, 148.99952697753906, 146.3004608154297, 143.6559295654297, 141.06719970703125, 138.5345458984375, 136.0563507080078, 133.63311767578125, 131.2652587890625, 128.95570373535156, 126.70257568359375, 124.50694274902344, 122.36968994140625, 120.2905044555664, 118.27020263671875, 116.31094360351562, 114.41117095947266, 112.56957244873047, 110.7869873046875, 109.06420135498047, 107.40138244628906, 105.79661560058594, 104.25140380859375, 102.76496124267578, 101.33529663085938, 99.96250915527344, 98.64727783203125, 97.3870849609375, 96.18132019042969, 95.02962493896484, 93.92985534667969, 92.88202667236328, 91.8837890625, 90.9337387084961, 90.029541015625, 89.1717300415039, 88.35765075683594, 87.58538055419922, 86.85161590576172, 86.15431213378906, 85.4920883178711, 84.86241912841797, 84.26295471191406, 83.6904525756836, 83.14546203613281, 82.62519836425781, 82.12689208984375, 81.65099334716797, 81.19609832763672, 80.7614517211914, 80.34552001953125, 79.94697570800781, 79.5640869140625, 79.19550323486328, 78.84104919433594, 78.49964141845703, 78.17081451416016, 77.85289764404297, 77.54553985595703, 77.24967193603516, 76.964111328125, 76.68842315673828, 76.42166900634766, 76.16358184814453, 75.91404724121094, 75.67328643798828, 75.44124603271484, 75.21724700927734, 74.99951171875, 74.78765106201172, 74.58177947998047, 74.3816146850586, 74.18899536132812, 74.00261688232422, 73.8217544555664, 73.64562225341797, 73.47482299804688, 73.3091812133789, 73.14789581298828, 72.99095916748047, 72.83882904052734, 72.69087219238281, 72.54613494873047, 72.40454864501953, 72.26679992675781, 72.13270568847656, 72.00145721435547, 71.87286376953125, 71.7473373413086, 71.62512969970703, 71.5064468383789, 71.39134216308594, 71.27928161621094, 71.16893005371094, 71.06121063232422, 70.95597076416016, 70.85298919677734, 70.75216674804688, 70.6542739868164, 70.55949401855469, 70.46656799316406, 70.37567138671875, 70.28699493408203, 70.20011138916016, 70.11557006835938, 70.03306579589844, 69.95256042480469, 69.87468719482422, 69.79804229736328, 69.7235336303711, 69.65034484863281, 69.57810974121094, 69.50659942626953, 69.43629455566406, 69.36802673339844, 69.3010482788086, 69.23529815673828, 69.17047882080078, 69.10674285888672, 69.04485321044922, 68.98457336425781, 68.92538452148438, 68.86779022216797, 68.81151580810547, 68.75657653808594, 68.70238494873047, 68.64877319335938, 68.59648132324219, 68.54527282714844, 68.49500274658203, 68.44595336914062, 68.39772033691406, 68.35047912597656, 68.3035659790039, 68.25731658935547, 68.21190643310547, 68.16741943359375, 68.1234359741211, 68.08007049560547, 68.03717041015625, 67.99468994140625, 67.95314025878906, 67.91277313232422, 67.87285614013672, 67.83285522460938, 67.79303741455078, 67.7541732788086, 67.71636199951172, 67.6790542602539, 67.64226531982422, 67.60578155517578, 67.5699462890625, 67.53504180908203, 67.50080871582031, 67.46733856201172, 67.43482208251953, 67.4027099609375, 67.3716049194336, 67.3407974243164, 67.31024169921875, 67.27992248535156, 67.25013732910156, 67.22056579589844, 67.19155883789062, 67.16317749023438, 67.135498046875, 67.10860443115234, 67.08219146728516, 67.05679321289062, 67.03129577636719, 67.00617980957031, 66.981201171875, 66.95584869384766, 66.93094635009766, 66.90635681152344, 66.88211822509766, 66.85802459716797, 66.83406066894531, 66.81041717529297, 66.78724670410156, 66.76448822021484, 66.74185180664062, 66.71979522705078, 66.69770050048828, 66.67572784423828, 66.65387725830078, 66.63275909423828, 66.61192321777344, 66.59147644042969, 66.5713882446289, 66.55143737792969, 66.53170776367188, 66.51264953613281, 66.49368286132812, 66.4751968383789, 66.45653533935547, 66.43804931640625, 66.41925048828125, 66.40093231201172, 66.3829345703125, 66.3654556274414, 66.34789276123047, 66.33039093017578, 66.31310272216797, 66.29601287841797, 66.27953338623047, 66.2632064819336, 66.24712371826172, 66.23145294189453, 66.21565246582031, 66.19999694824219, 66.18455505371094, 66.1695556640625, 66.15507507324219, 66.14077758789062, 66.12664794921875, 66.11246490478516, 66.098876953125, 66.0853042602539, 66.07218933105469, 66.05924987792969, 66.04670715332031, 66.03449249267578, 66.02262115478516, 66.01080322265625, 65.9991455078125, 65.9875259399414, 65.97589111328125, 65.96424865722656, 65.9530029296875, 65.94187927246094, 65.93094635009766, 65.92015838623047, 65.90945434570312, 65.8994140625, 65.88972473144531, 65.88037109375, 65.87098693847656, 65.86187744140625, 65.85298156738281, 65.8441162109375, 65.8350601196289, 65.82633209228516, 65.81761932373047, 65.80899047851562, 65.80025482177734, 65.79166412353516, 65.78292083740234, 65.77461242675781, 65.76637268066406, 65.758544921875, 65.75056457519531, 65.74259185791016, 65.7349853515625, 65.72770690917969, 65.72071075439453, 65.71383666992188, 65.70695495605469, 65.69966125488281, 65.6922607421875, 65.68509674072266, 65.67806243896484, 65.67105865478516, 65.66385650634766, 65.6569595336914, 65.6502914428711, 65.643798828125, 65.63742065429688, 65.63117218017578, 65.62529754638672, 65.6194839477539, 65.61365509033203, 65.6077651977539, 65.6019515991211, 65.59632873535156, 65.59066009521484, 65.58496856689453, 65.57926177978516, 65.5735855102539, 65.56756591796875, 65.56173706054688, 65.55616760253906, 65.55049133300781, 65.54495239257812, 65.53954315185547, 65.53406524658203, 65.52902221679688, 65.52421569824219, 65.51940155029297, 65.51470947265625, 65.50997161865234, 65.5055923461914, 65.50092315673828, 65.49649047851562, 65.49175262451172, 65.48684692382812, 65.48184967041016, 65.47704315185547, 65.47236633300781, 65.4677963256836, 65.4630355834961, 65.45861053466797, 65.45433807373047, 65.45037078857422, 65.44612121582031, 65.44207763671875, 65.43798065185547, 65.43376159667969, 65.42986297607422, 65.42607879638672, 65.4224624633789, 65.41903686523438, 65.4153823852539, 65.41197204589844, 65.4089126586914, 65.40591430664062, 65.40288543701172, 65.39990234375, 65.39684295654297, 65.39383697509766, 65.39094543457031, 65.38795471191406, 65.38516235351562, 65.38195037841797, 65.37916564941406, 65.37665557861328, 65.37442779541016, 65.37210845947266, 65.36970520019531, 65.36717224121094, 65.36469268798828, 65.36219787597656, 65.35960388183594, 65.3572006225586, 65.35462951660156, 65.3520736694336, 65.34963989257812, 65.3471908569336, 65.3448715209961, 65.34225463867188, 65.33976745605469, 65.33714294433594, 65.33500671386719, 65.33296966552734, 65.3311996459961, 65.32949829101562, 65.32771301269531, 65.32565307617188, 65.32400512695312, 65.32269287109375, 65.32122039794922, 65.31977081298828, 65.31836700439453, 65.31713104248047, 65.31591033935547, 65.31477355957031, 65.31332397460938, 65.31199645996094, 65.31085968017578, 65.30980682373047, 65.308837890625, 65.30760192871094, 65.30640411376953, 65.3054428100586, 65.30441284179688, 65.30352020263672, 65.30233001708984, 65.30125427246094, 65.3001937866211, 65.29933166503906, 65.29865264892578, 65.2978744506836, 65.296875, 65.29627990722656, 65.2956771850586, 65.29460144042969, 65.2938003540039, 65.29280090332031, 65.29178619384766, 65.2909927368164, 65.2901611328125, 65.28919219970703, 65.28838348388672, 65.28753662109375, 65.28679656982422, 65.28610229492188, 65.28530883789062, 65.28466796875, 65.28411865234375, 65.28361511230469, 65.28302001953125, 65.28244018554688, 65.28182220458984, 65.28123474121094, 65.28060150146484, 65.28008270263672, 65.27957916259766, 65.27896118164062, 65.27820587158203, 65.27726745605469, 65.27657318115234, 65.27599334716797, 65.27547454833984, 65.27507019042969, 65.27457427978516, 65.27417755126953, 65.27363586425781, 65.27336883544922, 65.27328491210938, 65.27322387695312, 65.27298736572266, 65.27291870117188, 65.27267456054688, 65.27255249023438, 65.2721939086914, 65.27202606201172, 65.2718505859375, 65.27172088623047, 65.27146911621094, 65.27133178710938, 65.27102661132812, 65.27078247070312, 65.27041625976562, 65.27024841308594, 65.27021789550781, 65.27033996582031, 65.27008819580078, 65.2699203491211, 65.2700424194336, 65.27000427246094, 65.27001953125, 65.27002716064453, 65.26998901367188, 65.27008819580078, 65.27029418945312, 65.27054595947266, 65.27074432373047, 65.27123260498047, 65.271728515625, 65.27222442626953, 65.27239227294922, 65.27244567871094, 65.27276611328125, 65.27284240722656, 65.273193359375, 65.27332305908203, 65.27359771728516, 65.27362823486328, 65.27375030517578, 65.27381134033203, 65.27409362792969, 65.27420806884766, 65.27445220947266, 65.27503967285156, 65.27536010742188, 65.27565002441406, 65.27560424804688, 65.2756576538086, 65.27574157714844, 65.27587127685547, 65.27601623535156, 65.27619171142578, 65.27643585205078, 65.27654266357422, 65.2767105102539, 65.27692413330078, 65.27745056152344, 65.27790069580078, 65.27838134765625, 65.27901458740234, 65.2791519165039, 65.27957153320312, 65.28013610839844]
# distance = [145.00343322753906, 135.5673828125, 129.12774658203125, 123.83607482910156, 119.14722442626953, 114.84542846679688, 110.82430267333984, 107.0159912109375, 103.38240814208984, 99.89312744140625, 96.53653717041016, 93.30369567871094, 90.1863784790039, 87.17579650878906, 84.2627182006836, 81.44512939453125, 78.7242202758789, 76.09605407714844, 73.55790710449219, 71.10120391845703, 68.72372436523438, 66.41854858398438, 64.1816635131836, 62.006568908691406, 59.892337799072266, 57.83415222167969, 55.82633972167969, 53.87031555175781, 51.958038330078125, 50.09416961669922, 48.275482177734375, 46.50443649291992, 44.78153991699219, 43.10780715942383, 41.47921371459961, 39.90144348144531, 38.369564056396484, 36.888431549072266, 35.453941345214844, 34.065528869628906, 32.722999572753906, 31.427549362182617, 30.175796508789062, 28.966289520263672, 27.80025863647461, 26.679983139038086, 25.603759765625, 24.570430755615234, 23.578670501708984, 22.631574630737305, 21.728004455566406, 20.86724090576172, 20.050207138061523, 19.274215698242188, 18.540729522705078, 17.850875854492188, 17.202449798583984, 16.595712661743164, 16.028642654418945, 15.500005722045898, 15.007699966430664, 14.551532745361328, 14.129986763000488, 13.741631507873535, 13.381914138793945, 13.047834396362305, 12.739057540893555, 12.453093528747559, 12.187249183654785, 11.93764877319336, 11.704765319824219, 11.48742389678955, 11.283334732055664, 11.091588020324707, 10.911578178405762, 10.741890907287598, 10.582233428955078, 10.431200981140137, 10.287459373474121, 10.150558471679688, 10.019923210144043, 9.89484691619873, 9.775390625, 9.661340713500977, 9.55281925201416, 9.448758125305176, 9.349452018737793, 9.254048347473145, 9.161887168884277, 9.073073387145996, 8.988215446472168, 8.906830787658691, 8.82817554473877, 8.752150535583496, 8.67811393737793, 8.606283187866211, 8.5368070602417, 8.470305442810059, 8.40699291229248, 8.346443176269531, 8.287907600402832, 8.230890274047852, 8.175033569335938, 8.120687484741211, 8.06714916229248, 8.014631271362305, 7.963741779327393, 7.9145097732543945, 7.865620136260986, 7.818413257598877, 7.7725372314453125, 7.727683067321777, 7.683086395263672, 7.639634609222412, 7.597078323364258, 7.555840492248535, 7.515772342681885, 7.477216720581055, 7.439434051513672, 7.402141094207764, 7.365545749664307, 7.328734397888184, 7.293313980102539, 7.258395195007324, 7.224367141723633, 7.191556930541992, 7.159125328063965, 7.126988887786865, 7.0958404541015625, 7.065536022186279, 7.036041736602783, 7.006781578063965, 6.978386878967285, 6.950873374938965, 6.922781467437744, 6.895187854766846, 6.86802339553833, 6.841128349304199, 6.8146867752075195, 6.789215087890625, 6.764873504638672, 6.740965843200684, 6.7176833152771, 6.694526672363281, 6.671989917755127, 6.649946689605713, 6.628299713134766, 6.607015132904053, 6.586204528808594, 6.565899848937988, 6.545557975769043, 6.525556564331055, 6.505712509155273, 6.48627233505249, 6.466922283172607, 6.447722434997559, 6.428886890411377, 6.410067081451416, 6.390931129455566, 6.3719305992126465, 6.353439807891846, 6.335710525512695, 6.318203449249268, 6.300793170928955, 6.283322811126709, 6.265725612640381, 6.248456954956055, 6.231505870819092, 6.21491003036499, 6.198344707489014, 6.181380748748779, 6.164870738983154, 6.149285793304443, 6.1338887214660645, 6.119135856628418, 6.104048252105713, 6.088780879974365, 6.073535919189453, 6.058192729949951, 6.043335914611816, 6.028707504272461, 6.014582633972168, 6.000233173370361, 5.9858598709106445, 5.971301555633545, 5.956932544708252, 5.942819118499756, 5.929088592529297, 5.91532564163208, 5.9019269943237305, 5.888731002807617, 5.875784873962402, 5.863175392150879, 5.850750923156738, 5.83843994140625, 5.826012134552002, 5.813967704772949, 5.802073955535889, 5.790025234222412, 5.778184413909912, 5.766857624053955, 5.755824089050293, 5.7448859214782715, 5.733884811401367, 5.722686290740967, 5.7120361328125, 5.701572895050049, 5.690655708312988, 5.680198669433594, 5.669693470001221, 5.659366607666016, 5.649048805236816, 5.638664245605469, 5.628705024719238, 5.618818759918213, 5.608978748321533, 5.599043369293213, 5.589481353759766, 5.580204010009766, 5.570879936218262, 5.561607360839844, 5.552401065826416, 5.543261528015137, 5.5338521003723145, 5.5248188972473145, 5.51606559753418, 5.507552623748779, 5.498926639556885, 5.490591526031494, 5.482152462005615, 5.47390079498291, 5.465609073638916, 5.457082271575928, 5.44825553894043, 5.439642429351807, 5.430893898010254, 5.422776222229004, 5.414924621582031, 5.407480239868164, 5.400132656097412, 5.392746448516846, 5.385272979736328, 5.37765645980835, 5.3702898025512695, 5.362760066986084, 5.355400562286377, 5.347951412200928, 5.340656757354736, 5.333490371704102, 5.32649564743042, 5.319533348083496, 5.3127360343933105, 5.305995941162109, 5.29932165145874, 5.292838096618652, 5.286599636077881, 5.280132293701172, 5.273520469665527, 5.266891002655029, 5.260468482971191, 5.254269123077393, 5.248098373413086, 5.24197244644165, 5.235864639282227, 5.22984504699707, 5.2238359451293945, 5.2180070877075195, 5.212285995483398, 5.2066874504089355, 5.200985908508301, 5.1952643394470215, 5.189266204833984, 5.183612823486328, 5.177910804748535, 5.172343730926514, 5.1669602394104, 5.161496639251709, 5.15617561340332, 5.150725364685059, 5.145308494567871, 5.140098571777344, 5.134802341461182, 5.129584789276123, 5.12422513961792, 5.118612289428711, 5.112784385681152, 5.1072869300842285, 5.101930141448975, 5.096463680267334, 5.091019153594971, 5.085669994354248, 5.080416679382324, 5.075389385223389, 5.0701904296875, 5.065415382385254, 5.060469150543213, 5.055647850036621, 5.0507893562316895, 5.046207427978516, 5.041337490081787, 5.036598205566406, 5.03140926361084, 5.026413917541504, 5.021611213684082, 5.016786098480225, 5.011679172515869, 5.0068559646606445, 5.002256393432617, 4.997493267059326, 4.9928741455078125, 4.988336086273193, 4.984006404876709, 4.979783058166504, 4.9756669998168945, 4.971635818481445, 4.967528820037842, 4.9633097648620605, 4.958950996398926, 4.954685211181641, 4.95036506652832, 4.945928573608398, 4.941441535949707, 4.937124252319336, 4.932960033416748, 4.928551197052002, 4.924361705780029, 4.920366287231445, 4.9160943031311035, 4.912099838256836, 4.908025741577148, 4.9041266441345215, 4.9003520011901855, 4.896444797515869, 4.892618656158447, 4.888664245605469, 4.88493013381958, 4.881225109100342, 4.877513885498047, 4.873939037322998, 4.870165824890137, 4.866495132446289, 4.862946510314941, 4.859340190887451, 4.855848789215088, 4.852208137512207, 4.848760604858398, 4.845222473144531, 4.841624736785889, 4.837796211242676, 4.833823204040527, 4.830089092254639, 4.8264970779418945, 4.823054313659668, 4.81967830657959, 4.816181659698486, 4.812684535980225, 4.809230327606201, 4.805708885192871, 4.802254676818848, 4.7985076904296875, 4.794727325439453, 4.790901184082031, 4.787350177764893, 4.784053325653076, 4.780678749084473, 4.777322769165039, 4.774173736572266, 4.770846366882324, 4.767662048339844, 4.764382839202881, 4.761494159698486, 4.758605480194092, 4.755428314208984, 4.75263786315918, 4.749783039093018, 4.746941566467285, 4.7441253662109375, 4.741340160369873, 4.738696575164795, 4.736056327819824, 4.733489990234375, 4.7309088706970215, 4.728175163269043, 4.725443363189697, 4.722653388977051, 4.719962120056152, 4.71711540222168, 4.7143964767456055, 4.711763381958008, 4.709099769592285, 4.706582546234131, 4.703924655914307, 4.7007622718811035, 4.697798728942871, 4.695051670074463, 4.692291259765625, 4.689764499664307, 4.687053680419922, 4.684532642364502, 4.68193244934082, 4.679300308227539, 4.676492691040039, 4.673780918121338, 4.670865535736084, 4.668101787567139, 4.665463924407959, 4.6626996994018555, 4.660017967224121, 4.657360076904297, 4.654788017272949, 4.652189254760742, 4.649956226348877, 4.647544860839844, 4.644860744476318, 4.642419338226318, 4.63985538482666, 4.637348651885986, 4.634664058685303, 4.6321916580200195, 4.629776954650879, 4.627381801605225, 4.624891757965088, 4.622494697570801, 4.619976043701172, 4.6173224449157715, 4.614648818969727, 4.612239360809326, 4.6097283363342285, 4.6074347496032715, 4.605136394500732, 4.602792263031006, 4.600651264190674, 4.598161220550537, 4.59587287902832, 4.593515872955322, 4.5910186767578125, 4.5881829261779785, 4.585714340209961, 4.583033561706543, 4.580287933349609, 4.5774827003479, 4.574774742126465, 4.572226047515869, 4.569496154785156, 4.566895961761475, 4.564342975616455, 4.561739921569824, 4.559256076812744, 4.556772232055664, 4.5542168617248535, 4.551946640014648, 4.549551010131836, 4.547028064727783, 4.544668674468994, 4.5423126220703125, 4.540058612823486, 4.537508487701416, 4.5352067947387695, 4.53281307220459, 4.53069543838501, 4.528388977050781, 4.526253700256348, 4.524209499359131, 4.522022724151611, 4.5199971199035645, 4.517919063568115, 4.515832901000977, 4.513339519500732, 4.510857582092285, 4.508123874664307, 4.505721569061279, 4.503122806549072, 4.500688552856445, 4.498319625854492, 4.495767116546631, 4.49324369430542, 4.491056442260742, 4.48875093460083, 4.4865241050720215, 4.484284400939941, 4.481932640075684, 4.479371070861816, 4.476804733276367, 4.474478244781494, 4.472343921661377, 4.469871997833252, 4.467655181884766, 4.46542501449585, 4.463194370269775, 4.460999011993408, 4.4589433670043945, 4.456730365753174, 4.4545416831970215, 4.452549934387207, 4.450620174407959, 4.4485554695129395, 4.4463934898376465, 4.444379806518555, 4.442137718200684]

# distance = [206.5860137939453, 172.47531127929688, 143.6559295654297, 120.2905044555664, 102.76496124267578, 90.9337387084961, 83.6904525756836, 79.19550323486328, 76.16358184814453, 74.00261688232422, 72.40454864501953, 71.16893005371094, 70.20011138916016, 69.43629455566406, 68.81151580810547, 68.3035659790039, 67.87285614013672, 67.50080871582031, 67.19155883789062, 66.93094635009766, 66.69770050048828, 66.49368286132812, 66.31310272216797, 66.15507507324219, 66.02262115478516, 65.90945434570312, 65.81761932373047, 65.7349853515625, 65.66385650634766, 65.6019515991211, 65.54495239257812, 65.49649047851562, 65.45037078857422, 65.41197204589844, 65.38195037841797, 65.3572006225586, 65.33296966552734, 65.31713104248047, 65.3054428100586, 65.29627990722656, 65.28753662109375, 65.28123474121094, 65.27507019042969, 65.27255249023438, 65.27024841308594, 65.27008819580078, 65.27284240722656, 65.27503967285156, 65.27654266357422, 65.28031158447266, 65.28594970703125, 65.29407501220703, 65.3041000366211, 65.31646728515625, 65.32884979248047, 65.34347534179688, 65.3575439453125, 65.37052917480469, 65.38340759277344, 65.39588928222656, 65.41218566894531, 65.43032836914062, 65.44800567626953, 65.46710205078125, 65.48672485351562, 65.50646209716797, 65.5252914428711, 65.54415130615234, 65.5615005493164, 65.57920837402344, 65.59685516357422, 65.61373138427734, 65.63187408447266, 65.64972686767578, 65.66781616210938, 65.68411254882812, 65.69957733154297, 65.71476745605469, 65.73075103759766, 65.74834442138672, 65.76567840576172, 65.781494140625, 65.79965209960938, 65.81800079345703, 65.83590698242188, 65.8514175415039, 65.86360168457031, 65.87715911865234, 65.88920593261719, 65.90328979492188, 65.9158706665039, 65.92864990234375, 65.94187927246094, 65.95416259765625, 65.9657974243164, 65.97959899902344, 65.99346160888672, 66.00593566894531, 66.0185546875, 66.03206634521484, 66.04635620117188, 66.0619888305664, 66.07571411132812, 66.08840942382812, 66.1003646850586, 66.11402130126953, 66.12643432617188, 66.13660430908203, 66.14978790283203, 66.16291046142578, 66.17724609375, 66.1911849975586, 66.20386505126953, 66.21647644042969, 66.22664642333984, 66.23749542236328, 66.2481460571289, 66.2591781616211, 66.27111053466797, 66.28317260742188, 66.29546356201172, 66.30809783935547, 66.31877136230469, 66.32933044433594, 66.3411636352539, 66.35285949707031, 66.36363983154297, 66.37450408935547, 66.38533020019531, 66.39616394042969, 66.4085693359375, 66.42072296142578, 66.43244171142578, 66.4428482055664, 66.45195770263672, 66.46113586425781, 66.47093963623047, 66.47846221923828, 66.48577117919922, 66.4943618774414, 66.50399017333984, 66.51348876953125, 66.52342224121094, 66.53375244140625, 66.54476165771484, 66.55553436279297, 66.5674057006836, 66.57870483398438, 66.59071350097656, 66.6008071899414, 66.61132049560547, 66.62236785888672, 66.63192749023438, 66.64198303222656, 66.6527328491211, 66.66283416748047, 66.67364501953125, 66.68251037597656, 66.69255065917969, 66.70244598388672, 66.7125473022461, 66.72197723388672, 66.73084259033203, 66.73971557617188, 66.74945831298828, 66.75894927978516, 66.76731872558594, 66.77685546875, 66.78656768798828, 66.79533386230469, 66.80345916748047, 66.81178283691406, 66.81967163085938, 66.82775115966797, 66.83515930175781, 66.84255981445312, 66.84908294677734, 66.85494995117188, 66.86165618896484, 66.86885070800781, 66.87294006347656, 66.87727355957031, 66.882568359375, 66.88996887207031, 66.8983154296875, 66.90582275390625, 66.91376495361328, 66.92251586914062, 66.93155670166016, 66.93933868408203, 66.94522094726562, 66.95266723632812, 66.95999908447266, 66.96731567382812, 66.97503662109375, 66.98336791992188, 66.99102020263672, 66.99784088134766, 67.0046615600586, 67.01083374023438, 67.017822265625, 67.02513122558594, 67.03225708007812, 67.03904724121094, 67.04490661621094, 67.05012512207031, 67.056640625, 67.06356048583984, 67.06986999511719, 67.07595825195312, 67.08245086669922, 67.08950805664062, 67.096435546875, 67.10303497314453, 67.1102294921875, 67.11760711669922, 67.12533569335938, 67.132568359375, 67.13877868652344, 67.14381408691406, 67.14896392822266, 67.1552734375, 67.16075134277344, 67.1655502319336, 67.1702651977539, 67.17597198486328, 67.18140411376953, 67.18701171875, 67.19309997558594, 67.19792938232422, 67.20274353027344, 67.20902252197266, 67.214599609375, 67.21955871582031, 67.22457122802734, 67.22964477539062, 67.23419189453125, 67.23898315429688, 67.24333953857422, 67.24678039550781, 67.24850463867188, 67.25093078613281, 67.2549057006836, 67.26016235351562, 67.26603698730469, 67.2723617553711, 67.27679443359375, 67.28192138671875, 67.28638458251953, 67.29021453857422, 67.2945785522461, 67.29999542236328, 67.30372619628906, 67.30703735351562, 67.3105239868164, 67.31507873535156, 67.31866455078125, 67.3216323852539, 67.32486724853516, 67.32892608642578, 67.33396911621094, 67.33907318115234, 67.34333801269531, 67.34818267822266, 67.35235595703125, 67.35691833496094, 67.36186981201172, 67.36669158935547, 67.37158203125, 67.37644958496094, 67.38109588623047, 67.38690185546875, 67.39291381835938, 67.39950561523438, 67.40416717529297, 67.4080581665039, 67.41271209716797, 67.41719818115234, 67.42193603515625, 67.42681121826172, 67.43051147460938, 67.43400573730469, 67.43867492675781, 67.44422149658203, 67.44937896728516, 67.45376586914062, 67.45843505859375, 67.46367645263672, 67.46829223632812, 67.47256469726562, 67.47704315185547, 67.48184204101562, 67.48694610595703, 67.4924087524414, 67.49678039550781, 67.50111389160156, 67.5056381225586, 67.51049041748047, 67.51370239257812, 67.5173110961914, 67.52179718017578, 67.52677154541016, 67.53180694580078, 67.5368881225586, 67.54222869873047, 67.547119140625, 67.55245971679688, 67.55704498291016, 67.56170654296875, 67.56681823730469, 67.57249450683594, 67.57826232910156, 67.58397674560547, 67.58980560302734, 67.59574127197266, 67.60161590576172, 67.60684204101562, 67.61212158203125, 67.61712646484375, 67.62117004394531, 67.62580108642578, 67.63082122802734, 67.63628387451172, 67.64178466796875, 67.64710998535156, 67.65184783935547, 67.65648651123047, 67.66120910644531, 67.6658706665039, 67.6703109741211, 67.67530822753906, 67.68041229248047, 67.68545532226562, 67.69041442871094, 67.6932601928711, 67.69666290283203, 67.69986724853516, 67.70338439941406, 67.70724487304688, 67.71118927001953, 67.71428680419922, 67.71746063232422, 67.72088623046875, 67.72382354736328, 67.72712707519531, 67.73112487792969, 67.73329162597656, 67.73523712158203, 67.73725128173828, 67.73872375488281, 67.74042510986328, 67.74288940429688, 67.74539947509766, 67.74726104736328, 67.74999237060547, 67.7531967163086, 67.75740051269531, 67.76115417480469, 67.76495361328125, 67.76921844482422, 67.77323913574219, 67.77788543701172, 67.78236389160156, 67.7873764038086, 67.7919692993164, 67.79708862304688, 67.80203247070312, 67.80655670166016, 67.81108856201172, 67.81610107421875, 67.82067108154297, 67.82551574707031, 67.83021545410156, 67.83463287353516, 67.83820343017578, 67.8422622680664, 67.84477996826172, 67.84809875488281, 67.85198974609375, 67.85562896728516, 67.85921478271484, 67.86245727539062, 67.86572265625, 67.86911010742188, 67.87254333496094, 67.8768310546875, 67.88153076171875, 67.88626861572266, 67.89107513427734, 67.89562225341797, 67.90009307861328, 67.90471649169922, 67.90950775146484, 67.91409301757812, 67.91854095458984, 67.92280578613281, 67.92774963378906, 67.93275451660156, 67.9375, 67.94219207763672, 67.9471206665039, 67.9510269165039, 67.9548110961914, 67.9582748413086, 67.9621810913086, 67.9664306640625, 67.9705810546875, 67.97447967529297, 67.9782485961914, 67.9823226928711, 67.98656463623047, 67.99067687988281, 67.99493408203125, 67.99872589111328, 68.00259399414062, 68.00628662109375, 68.01030731201172, 68.01421356201172, 68.01856231689453, 68.02284240722656, 68.0270004272461, 68.03026580810547, 68.03269958496094, 68.0357894897461, 68.03840637207031, 68.0414810180664, 68.0445785522461, 68.0473403930664, 68.05029296875, 68.05367279052734, 68.05713653564453, 68.060546875, 68.06411743164062, 68.06775665283203, 68.07185363769531, 68.07611846923828, 68.08007049560547, 68.08425903320312, 68.08865356445312, 68.09237670898438, 68.09640502929688, 68.10028839111328, 68.10387420654297, 68.10724639892578, 68.1108169555664, 68.11412048339844, 68.11799621582031, 68.1220932006836, 68.1258544921875, 68.12971496582031, 68.13365936279297, 68.13739776611328, 68.14112854003906, 68.14484405517578, 68.14834594726562, 68.1516342163086, 68.15542602539062, 68.15910339355469, 68.16168212890625, 68.16424560546875, 68.1670913696289, 68.17034149169922, 68.173095703125, 68.17630004882812, 68.17965698242188, 68.18321228027344, 68.18685913085938, 68.1905288696289, 68.19417572021484, 68.19794464111328, 68.2005615234375, 68.2031021118164, 68.20508575439453, 68.20733642578125, 68.21000671386719, 68.21329498291016, 68.21601867675781, 68.2193832397461, 68.22301483154297, 68.22637176513672, 68.2297592163086, 68.23319244384766, 68.23677062988281, 68.23983001708984, 68.24091339111328, 68.2431869506836, 68.24559020996094, 68.24818420410156, 68.2502212524414, 68.25296020507812, 68.25541687011719, 68.25799560546875, 68.26010131835938, 68.26262664794922, 68.26497650146484, 68.26753997802734, 68.27040100097656, 68.2733154296875, 68.27606964111328]
# distance = [99.89312744140625, 71.10120391845703, 50.09416961669922, 34.065528869628906, 22.631574630737305, 15.500005722045898, 11.93764877319336, 10.150558471679688, 9.073073387145996, 8.346443176269531, 7.818413257598877, 7.402141094207764, 7.065536022186279, 6.789215087890625, 6.565899848937988, 6.3719305992126465, 6.198344707489014, 6.043335914611816, 5.9019269943237305, 5.778184413909912, 5.669693470001221, 5.570879936218262, 5.482152462005615, 5.400132656097412, 5.32649564743042, 5.260468482971191, 5.200985908508301, 5.145308494567871, 5.091019153594971, 5.041337490081787, 4.9928741455078125, 4.95036506652832, 4.908025741577148, 4.870165824890137, 4.833823204040527, 4.7985076904296875, 4.764382839202881, 4.736056327819824, 4.709099769592285, 4.68193244934082, 4.654788017272949, 4.629776954650879, 4.605136394500732, 4.580287933349609, 4.5542168617248535, 4.53069543838501, 4.508123874664307, 4.484284400939941, 4.460999011993408, 4.440052509307861, 4.419569492340088, 4.401581764221191, 4.381340026855469, 4.363677024841309, 4.347375869750977, 4.332310199737549, 4.318497180938721, 4.3046112060546875, 4.2899370193481445, 4.275896072387695, 4.264065265655518, 4.252762317657471, 4.241838455200195, 4.231810092926025, 4.222131729125977, 4.2136616706848145, 4.205018997192383, 4.196081638336182, 4.1864237785339355, 4.176811218261719, 4.167129039764404, 4.15860652923584, 4.15118932723999, 4.143949508666992, 4.136609077453613, 4.128237247467041, 4.118642807006836, 4.109420299530029, 4.099989414215088, 4.091533184051514, 4.082440376281738, 4.07232666015625, 4.063472747802734, 4.055760383605957, 4.047032356262207, 4.03843879699707, 4.026374816894531, 4.016055107116699, 4.006032943725586, 3.998013973236084, 3.9894063472747803, 3.980766534805298, 3.9731900691986084, 3.9650752544403076, 3.957589626312256, 3.9510722160339355, 3.944993019104004, 3.9391732215881348, 3.9323134422302246, 3.925539255142212, 3.9184961318969727, 3.912614345550537, 3.9059500694274902, 3.8983263969421387, 3.890157699584961, 3.8833963871002197, 3.876077890396118, 3.868046522140503, 3.861337661743164, 3.855482816696167, 3.850766181945801, 3.8458666801452637, 3.8404927253723145, 3.8334197998046875, 3.8251399993896484, 3.818218231201172, 3.8113930225372314, 3.80544376373291, 3.8007941246032715, 3.7964420318603516, 3.7917113304138184, 3.7873358726501465, 3.7806034088134766, 3.7745227813720703, 3.7692904472351074, 3.7641191482543945, 3.758967161178589, 3.75421404838562, 3.7486562728881836, 3.7431373596191406, 3.7386205196380615, 3.7351386547088623, 3.7315311431884766, 3.727466106414795, 3.7227683067321777, 3.718515157699585, 3.713941812515259, 3.707650899887085, 3.7029449939727783, 3.6984710693359375, 3.6944241523742676, 3.6893889904022217, 3.6855316162109375, 3.6815085411071777, 3.6781532764434814, 3.6741340160369873, 3.6708638668060303, 3.6671016216278076, 3.6637930870056152, 3.65873384475708, 3.654381036758423, 3.6505424976348877, 3.6454966068267822, 3.6411447525024414, 3.6378369331359863, 3.632831335067749, 3.629284620285034, 3.6243574619293213, 3.6205248832702637, 3.617391586303711, 3.6147398948669434, 3.6116316318511963, 3.608436346054077, 3.6048314571380615, 3.601285219192505, 3.598403215408325, 3.5951688289642334, 3.5915307998657227, 3.5889551639556885, 3.5860276222229004, 3.582763671875, 3.579941511154175, 3.5768797397613525, 3.573899507522583, 3.5714056491851807, 3.567045211791992, 3.5624501705169678, 3.5570874214172363, 3.5531976222991943, 3.5498127937316895, 3.5444910526275635, 3.538879156112671, 3.534909963607788, 3.5314700603485107, 3.528611898422241, 3.525118350982666, 3.5219762325286865, 3.519277572631836, 3.5171663761138916, 3.5137970447540283, 3.5101592540740967, 3.507469892501831, 3.5046379566192627, 3.501495361328125, 3.4986298084259033, 3.495089054107666, 3.491750717163086, 3.488819122314453, 3.4861347675323486, 3.4834296703338623, 3.4811384677886963, 3.4789879322052, 3.477280616760254, 3.475083589553833, 3.4731063842773438, 3.4704887866973877, 3.4685490131378174, 3.465609312057495, 3.463155746459961, 3.4605274200439453, 3.4586095809936523, 3.45666766166687, 3.454335927963257, 3.4521453380584717, 3.4500744342803955, 3.4483108520507812, 3.4462995529174805, 3.444612979888916, 3.44236421585083, 3.43986439704895, 3.43662428855896, 3.434126615524292, 3.4317593574523926, 3.4292712211608887, 3.4267501831054688, 3.4249682426452637, 3.4218661785125732, 3.419109582901001, 3.416461229324341, 3.413217067718506, 3.409546136856079, 3.4066050052642822, 3.4021177291870117, 3.3965916633605957, 3.390756368637085, 3.3866770267486572, 3.38240909576416, 3.378539800643921, 3.3750271797180176, 3.3711588382720947, 3.365137815475464, 3.3599493503570557, 3.356224298477173, 3.3534929752349854, 3.3512797355651855, 3.349457263946533, 3.346292018890381, 3.344029188156128, 3.3414013385772705, 3.338946580886841, 3.3366503715515137, 3.3345251083374023, 3.3302500247955322, 3.3267133235931396, 3.3241126537323, 3.322336196899414, 3.3197436332702637, 3.317006826400757, 3.314908027648926, 3.3121354579925537, 3.3097949028015137, 3.306601047515869, 3.3034372329711914, 3.3007986545562744, 3.2982029914855957, 3.296379804611206, 3.294032573699951, 3.2917423248291016, 3.289724588394165, 3.287813901901245, 3.285475492477417, 3.2838876247406006, 3.282417058944702, 3.281407117843628, 3.2786717414855957, 3.27585506439209, 3.273834466934204, 3.2715375423431396, 3.2698235511779785, 3.2683517932891846, 3.266066551208496, 3.264101505279541, 3.262575626373291, 3.26033091545105, 3.2581725120544434, 3.255871057510376, 3.254023790359497, 3.2524466514587402, 3.2507009506225586, 3.248769998550415, 3.2472572326660156, 3.2458152770996094, 3.2448296546936035, 3.243865966796875, 3.242833375930786, 3.240950584411621, 3.2397446632385254, 3.2384090423583984, 3.23636794090271, 3.234654188156128, 3.2331387996673584, 3.2319328784942627, 3.230705976486206, 3.229229688644409, 3.2282090187072754, 3.2274010181427, 3.2265870571136475, 3.225579023361206, 3.2245562076568604, 3.2237677574157715, 3.223060369491577, 3.222311496734619, 3.221676826477051, 3.220759153366089, 3.2198007106781006, 3.218693971633911, 3.2174673080444336, 3.21657657623291, 3.215374708175659, 3.213386297225952, 3.212277889251709, 3.2114739418029785, 3.21077561378479, 3.2100179195404053, 3.209498405456543, 3.2086637020111084, 3.207720994949341, 3.2062134742736816, 3.2053112983703613, 3.2045063972473145, 3.2036495208740234, 3.2029800415039062, 3.202288866043091, 3.2015764713287354, 3.2000818252563477, 3.1990737915039062, 3.198206901550293, 3.1974546909332275, 3.196852445602417, 3.1959078311920166, 3.195051670074463, 3.194162368774414, 3.193570375442505, 3.192843198776245, 3.1919827461242676, 3.191091775894165, 3.188805341720581, 3.1863081455230713, 3.1842732429504395, 3.182284116744995, 3.180753231048584, 3.179577350616455, 3.178107976913452, 3.176253318786621, 3.175011157989502, 3.1736466884613037, 3.1727402210235596, 3.171910047531128, 3.170902729034424, 3.1700243949890137, 3.168733835220337, 3.1678431034088135, 3.1668131351470947, 3.1661484241485596, 3.1651413440704346, 3.1645090579986572, 3.1636903285980225, 3.1628270149230957, 3.161844491958618, 3.1611218452453613, 3.1602957248687744, 3.1597702503204346, 3.1591110229492188, 3.1583240032196045, 3.1565887928009033, 3.1545755863189697, 3.1526756286621094, 3.1513140201568604, 3.1503677368164062, 3.1493000984191895, 3.1482746601104736, 3.1473214626312256, 3.1464624404907227, 3.145698308944702, 3.1449387073516846, 3.1442861557006836, 3.1435441970825195, 3.142998218536377, 3.14250111579895, 3.141850709915161, 3.1415393352508545, 3.1411070823669434, 3.14077091217041, 3.140228509902954, 3.1398887634277344, 3.139453172683716, 3.138795852661133, 3.13836669921875, 3.1379029750823975, 3.137622117996216, 3.1372461318969727, 3.136392116546631, 3.135577917098999, 3.1347739696502686, 3.134096622467041, 3.1335911750793457, 3.133180856704712, 3.1325533390045166, 3.131896495819092, 3.1314985752105713, 3.130990505218506, 3.130587577819824, 3.1300718784332275, 3.1296350955963135, 3.12900447845459, 3.128481388092041, 3.1281800270080566, 3.12730073928833, 3.1267640590667725, 3.126143217086792, 3.1256120204925537, 3.1247522830963135, 3.123976469039917, 3.1230547428131104, 3.1225547790527344, 3.12198805809021, 3.1212992668151855, 3.1208243370056152, 3.1199793815612793, 3.1193394660949707, 3.118727207183838, 3.1182053089141846, 3.117426633834839, 3.116950750350952, 3.116217851638794, 3.1158688068389893, 3.115349769592285, 3.1148881912231445, 3.114386558532715, 3.1142289638519287, 3.1138625144958496, 3.11352801322937, 3.1132686138153076, 3.1128487586975098, 3.1125779151916504, 3.1122756004333496, 3.1120858192443848, 3.111703395843506, 3.111227512359619, 3.11069655418396, 3.1105878353118896, 3.1100571155548096, 3.109797954559326, 3.1093647480010986, 3.1085734367370605, 3.1080329418182373, 3.1075732707977295, 3.1071794033050537, 3.106261730194092, 3.1048460006713867, 3.1037302017211914, 3.1028478145599365, 3.1020395755767822, 3.1015443801879883, 3.1009418964385986, 3.1003477573394775, 3.099750518798828, 3.098910093307495, 3.098423957824707, 3.098041534423828, 3.0971639156341553, 3.096328020095825, 3.0956010818481445, 3.0950815677642822, 3.094510793685913, 3.093871831893921, 3.0928843021392822, 3.092165231704712, 3.0914695262908936, 3.0909883975982666, 3.0906782150268555, 3.090111255645752, 3.089855432510376, 3.089245080947876, 3.088327646255493, 3.0875072479248047, 3.0868892669677734, 3.0859320163726807, 3.085160255432129, 3.084742784500122, 3.084172487258911, 3.083613395690918, 3.0829949378967285, 3.0823166370391846, 3.081721544265747, 3.0812246799468994, 3.080878496170044, 3.0803415775299072, 3.0798773765563965]

# distance = [249.86708068847656, 250.73304748535156, 251.3251190185547, 251.8379669189453, 252.23313903808594, 252.59335327148438, 252.89305114746094, 253.1972198486328, 253.48513793945312, 253.74594116210938, 253.99261474609375, 254.23374938964844, 254.45814514160156, 254.67514038085938, 254.87652587890625, 255.06643676757812, 255.2460479736328, 255.42327880859375, 255.58802795410156, 255.7517852783203, 255.91064453125, 256.0733947753906, 256.2124938964844, 256.3599853515625, 256.5074157714844, 256.6370544433594, 256.76434326171875, 256.8828125, 257.0042419433594, 257.1258239746094, 257.2486877441406, 257.373779296875, 257.4923400878906, 257.5968322753906, 257.70941162109375, 257.8162536621094, 257.9298400878906, 258.0374450683594, 258.1435852050781, 258.2464904785156, 258.3566589355469, 258.4642333984375, 258.5615539550781, 258.669677734375, 258.7638244628906, 258.8554382324219, 258.96307373046875, 259.0595703125, 259.1585388183594]
distance = [152.62225341796875, 121.92603302001953, 104.68055725097656, 101.05939483642578, 91.950439453125, 92.06900024414062, 88.10853576660156, 85.18023681640625, 82.34867858886719, 82.30875396728516, 80.38060760498047, 80.72647857666016, 77.8170394897461, 77.60968017578125, 77.23066711425781, 75.93225860595703, 74.18988037109375, 73.97756958007812, 72.9649429321289, 73.0390853881836, 72.423583984375, 72.08297729492188, 73.0032730102539, 69.9439926147461, 70.6015853881836, 69.26499938964844, 70.32514953613281, 68.03436279296875, 67.73429107666016, 68.17369842529297, 67.31707763671875, 66.90393829345703, 66.96449279785156, 66.34280395507812, 67.01114654541016, 67.21011352539062, 66.94816589355469, 67.1268081665039, 64.7665786743164, 64.74596405029297, 65.46631622314453, 64.34149932861328, 65.0429916381836, 66.4028091430664, 65.17926025390625, 65.2719955444336, 63.652469635009766, 63.56317138671875, 63.30711364746094]

trainings = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
testings = [0.21782178217821782, 0.25742574257425743, 0.25742574257425743, 0.21782178217821782, 0.2079207920792079, 0.2079207920792079, 0.19801980198019803, 0.2079207920792079, 0.1782178217821782, 0.16831683168316833]

train_accuracy2 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
test_accuracy2 = [0.18811881188118812, 0.3069306930693069, 0.21782178217821782, 0.24752475247524752, 0.2376237623762376, 0.27722772277227725, 0.19801980198019803, 0.25742574257425743, 0.2376237623762376, 0.15841584158415842]

# train_accuracy = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
test_accuracy3 = [0.2376237623762376, 0.21782178217821782, 0.2376237623762376, 0.2376237623762376, 0.21782178217821782, 0.22772277227722773, 0.2079207920792079, 0.21782178217821782, 0.19801980198019803, 0.18811881188118812]

# mb_train = [1.0, 0.9811262376237624, 0.979269801980198, 0.9990717821782178, 1.0, 0.9879331683168316, 1.0, 1.0, 0.9876237623762376, 0.9900990099009901]
# mb_test = [0.40439356435643564, 0.39542079207920794, 0.3910891089108911, 0.41027227722772275, 0.4118193069306931, 0.3873762376237624, 0.4176980198019802, 0.4192450495049505, 0.3926361386138614, 0.41738861386138615]

# long_train = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]
# long_test = [0.26732673267326734, 0.21782178217821782, 0.21782178217821782, 0.21782178217821782, 0.18811881188118812, 0.2079207920792079, 0.19801980198019803, 0.2376237623762376, 0.19801980198019803, 0.15841584158415842, 0.19801980198019803, 0.15841584158415842, 0.18811881188118812, 0.2376237623762376, 0.2079207920792079, 0.18811881188118812, 0.2079207920792079, 0.18811881188118812, 0.2079207920792079, 0.19801980198019803]
# trainings = [[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0], [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]] 
# testings = [[0.2, 0.21, 0.21, 0.18, 0.2, 0.21, 0.15, 0.18, 0.15, 0.16], [0.21, 0.21, 0.21, 0.21, 0.22, 0.23, 0.22, 0.16, 0.17, 0.21], [0.19, 0.22, 0.21, 0.25, 0.21, 0.16, 0.19, 0.16, 0.2, 0.19], [0.2, 0.22, 0.23, 0.23, 0.19, 0.2, 0.16, 0.18, 0.16, 0.19], [0.18, 0.22, 0.22, 0.25, 0.19, 0.2, 0.21, 0.18, 0.17, 0.19], [0.19, 0.23, 0.2, 0.2, 0.21, 0.21, 0.18, 0.18, 0.13, 0.18], [0.19, 0.23, 0.19, 0.23, 0.21, 0.2, 0.22, 0.16, 0.14, 0.18], [0.18, 0.17, 0.23, 0.22, 0.19, 0.19, 0.16, 0.16, 0.17, 0.16], [0.25, 0.2, 0.24, 0.25, 0.23, 0.17, 0.17, 0.15, 0.15, 0.18], [0.23, 0.22, 0.21, 0.17, 0.22, 0.19, 0.17, 0.22, 0.2, 0.14]]

# trainings = [[0.309, 0.308, 0.301, 0.303, 0.316, 0.305, 0.281, 0.283, 0.291, 0.263, 0.307, 0.284, 0.291, 0.29, 0.276, 0.302, 0.3, 0.288, 0.312, 0.284], [0.289, 0.302, 0.292, 0.308, 0.306, 0.291, 0.289, 0.298, 0.3, 0.289, 0.306, 0.293, 0.277, 0.286, 0.28, 0.295, 0.294, 0.28, 0.286, 0.307], [0.309, 0.304, 0.303, 0.298, 0.297, 0.302, 0.314, 0.273, 0.303, 0.321, 0.282, 0.277, 0.288, 0.306, 0.276, 0.282, 0.311, 0.279, 0.295, 0.275], [0.295, 0.304, 0.31, 0.292, 0.298, 0.293, 0.3, 0.278, 0.292, 0.296, 0.32, 0.297, 0.288, 0.294, 0.289, 0.267, 0.305, 0.274, 0.319, 0.303], [0.3, 0.292, 0.313, 0.3, 0.305, 0.292, 0.276, 0.315, 0.289, 0.268, 0.293, 0.286, 0.295, 0.298, 0.277, 0.305, 0.314, 0.256, 0.282, 0.288], [0.303, 0.299, 0.287, 0.288, 0.299, 0.286, 0.29, 0.268, 0.299, 0.302, 0.299, 0.289, 0.285, 0.263, 0.296, 0.29, 0.286, 0.261, 0.278, 0.283], [0.303, 0.327, 0.292, 0.3, 0.293, 0.307, 0.315, 0.304, 0.293, 0.309, 0.269, 0.291, 0.297, 0.29, 0.285, 0.297, 0.291, 0.277, 0.274, 0.291], [0.302, 0.286, 0.306, 0.304, 0.295, 0.307, 0.305, 0.269, 0.277, 0.272, 0.301, 0.296, 0.267, 0.282, 0.28, 0.264, 0.277, 0.28, 0.269, 0.278], [0.297, 0.298, 0.306, 0.299, 0.3, 0.295, 0.287, 0.297, 0.296, 0.28, 0.306, 0.272, 0.288, 0.282, 0.279, 0.283, 0.291, 0.28, 0.279, 0.291], [0.298, 0.295, 0.303, 0.296, 0.32, 0.305, 0.295, 0.292, 0.311, 0.281, 0.3, 0.305, 0.29, 0.282, 0.281, 0.304, 0.286, 0.288, 0.28, 0.3]] 
# testings = [[0.205, 0.197, 0.2, 0.201, 0.223, 0.205, 0.188, 0.194, 0.203, 0.185, 0.211, 0.202, 0.188, 0.202, 0.194, 0.22, 0.199, 0.196, 0.215, 0.195], [0.207, 0.203, 0.202, 0.197, 0.221, 0.19, 0.204, 0.194, 0.21, 0.208, 0.21, 0.206, 0.183, 0.17, 0.185, 0.202, 0.182, 0.196, 0.223, 0.215], [0.212, 0.195, 0.21, 0.205, 0.204, 0.204, 0.202, 0.194, 0.201, 0.229, 0.207, 0.207, 0.219, 0.216, 0.181, 0.211, 0.209, 0.198, 0.201, 0.198], [0.208, 0.206, 0.195, 0.205, 0.21, 0.201, 0.191, 0.202, 0.199, 0.202, 0.192, 0.204, 0.192, 0.214, 0.211, 0.189, 0.191, 0.178, 0.225, 0.212], [0.205, 0.201, 0.21, 0.2, 0.213, 0.188, 0.181, 0.229, 0.205, 0.199, 0.213, 0.196, 0.197, 0.216, 0.18, 0.215, 0.216, 0.195, 0.205, 0.207], [0.207, 0.194, 0.21, 0.193, 0.204, 0.195, 0.203, 0.181, 0.22, 0.192, 0.201, 0.197, 0.223, 0.169, 0.2, 0.191, 0.181, 0.185, 0.199, 0.17], [0.194, 0.215, 0.203, 0.204, 0.203, 0.208, 0.207, 0.198, 0.203, 0.203, 0.19, 0.214, 0.201, 0.199, 0.199, 0.208, 0.203, 0.194, 0.187, 0.199], [0.209, 0.191, 0.21, 0.191, 0.189, 0.191, 0.207, 0.173, 0.189, 0.204, 0.204, 0.221, 0.2, 0.212, 0.192, 0.186, 0.182, 0.183, 0.177, 0.212], [0.187, 0.206, 0.208, 0.181, 0.217, 0.208, 0.207, 0.206, 0.201, 0.198, 0.215, 0.203, 0.19, 0.207, 0.191, 0.182, 0.219, 0.189, 0.193, 0.199], [0.202, 0.208, 0.2, 0.198, 0.21, 0.208, 0.191, 0.209, 0.216, 0.203, 0.199, 0.203, 0.182, 0.214, 0.191, 0.218, 0.22, 0.206, 0.193, 0.194]]
# plt.plot(iterations, testings)
# plt.scatter(iterations, testings)

